Harmonization of diffusion MRI datasets with adaptive dictionary learning

Diffusion magnetic resonance imaging is a noninvasive imaging technique that can indirectly infer the microstructure of tissues and provide metrics which are subject to normal variability across subjects. Potentially abnormal values or features may yield essential information to support analysis of controls and patients cohorts, but subtle confounds affecting diffusion MRI, such as those due to difference in scanning protocols or hardware, can lead to systematic errors which could be mistaken for purely biologically driven variations amongst subjects. In this work, we propose a new harmonization algorithm based on adaptive dictionary learning to mitigate the unwanted variability caused by different scanner hardware while preserving the natural biological variability present in the data. Overcomplete dictionaries, which are learned automatically from the data and do not require paired samples, are then used to reconstruct the data from a different scanner, removing variability present in the source scanner in the process. We use the publicly available database from an international challenge to evaluate the method, which was acquired on three different scanners and with two different protocols, and propose a new mapping towards a scanner-agnostic space. Results show that the effect size of the four studied diffusion metrics is preserved while removing variability attributable to the scanner. Experiments with alterations using a free water compartment, which is not simulated in the training data, shows that the effect size induced by the alterations is also preserved after harmonization. The algorithm is freely available and could help multicenter studies in pooling their data, while removing scanner specific confounds, and increase statistical power in the process.

==> anc/supplementary_materials.csv <==
,Contrast,A,B,mean(A),std(A),mean(B),std(B),Paired,Parametric,T,dof,tail,p-unc,p-adjust,CLES,hedges,metric,method,subject,scanner,has fw,hedges ci low,hedges ci high,hedges ci,p-corr,rejection
0,scanner,GE/st,Prisma/st,0.3318627178668976,0.16412587463855743,0.36604776978492737,0.18098987638950348,True,True,-21.719,2999.0,two-sided,2.9007076775251983e-97,fdr_bh,0.5578455555555556,0.1980829740844566,fa,raw,H,GE/st vs Prisma/st,None,0.16195,0.23422,0.03613702591554341,3.9037561267628833e-97,True
1,scanner,GE/st,Connectom/st,0.3318627178668976,0.16412587463855743,0.3511453866958618,0.18253013491630554,True,True,-16.898,2999.0,two-sided,2.8952564581178235e-61,fdr_bh,0.530204,0.11123584204253732,fa,raw,H,GE/st vs Connectom/st,None,0.07534,0.14713,0.03589415795746269,3.7764214671102046e-61,True
2,scanner,GE/st,GE/st + FW,0.3318627178668976,0.16412587463855743,0.20719139277935028,0.10586267709732056,True,True,115.117,2999.0,two-sided,0.0,fdr_bh,0.7249001111111111,0.9234149115209682,fa,raw,H,GE/st vs GE/st + FW,Only one,0.88068,0.96615,0.042735088479031735,0.0,True
3,scanner,GE/st,Prisma/st + FW,0.3318627178668976,0.16412587463855743,0.2214169055223465,0.1142703965306282,True,True,70.762,2999.0,two-sided,0.0,fdr_bh,0.6995882222222222,0.7933439483201317,fa,raw,H,GE/st vs Prisma/st + FW,Only one,0.75231,0.83437,0.04102605167986828,0.0,True
4,scanner,GE/st,Connectom/st + FW,0.3318627178668976,0.16412587463855743,0.20985449850559235,0.11290367692708969,True,True,95.536,2999.0,two-sided,0.0,fdr_bh,0.718813,0.8807216789984935,fa,raw,H,GE/st vs Connectom/st + FW,Only one,0.83857,0.92288,0.042158321001506516,0.0,True
5,scanner,Prisma/st,Connectom/st,0.36604776978492737,0.18098987638950348,0.3511453866958618,0.18253013491630554,True,True,9.817,2999.0,two-sided,2.0606993447532046e-22,fdr_bh,0.5252967777777777,0.08197892121238383,fa,raw,H,Prisma/st vs Connectom/st,None,0.04613,0.11782,0.035841078787616165,2.4605365310486023e-22,True
6,scanner,Prisma/st,GE/st + FW,0.36604776978492737,0.18098987638950348,0.20719139277935028,0.10586267709732056,True,True,84.947,2999.0,two-sided,0.0,fdr_bh,0.7575344444444444,1.1074435554457123,fa,raw,H,Prisma/st vs GE/st + FW,Only one,1.06199,1.15289,0.0454464445542877,0.0,True
7,scanner,Prisma/st,Prisma/st + FW,0.36604776978492737,0.18098987638950348,0.2214169055223465,0.1142703965306282,True,True,116.141,2999.0,two-sided,0.0,fdr_bh,0.7377574444444445,0.9795613445930844,fa,raw,H,Prisma/st vs Prisma/st + FW,Only one,0.93603,1.02309,0.04352865540691564,0.0,True
8,scanner,Prisma/st,Connectom/st + FW,0.36604776978492737,0.18098987638950348,0.20985449850559235,0.11290367692708969,True,True,89.774,2999.0,two-sided,0.0,fdr_bh,0.7532424444444444,1.0627912180645112,fa,raw,H,Prisma/st vs Connectom/st + FW,Only one,1.01803,1.10755,0.04475878193548888,0.0,True
9,scanner,Connectom/st,GE/st + FW,0.3511453866958618,0.18253013491630554,0.20719139277935028,0.10586267709732056,True,True,86.013,2999.0,two-sided,0.0,fdr_bh,0.7336302222222222,0.9981941422964051,fa,raw,H,Connectom/st vs GE/st + FW,Only one,0.95439,1.04199,0.04379585770359484,0.0,True
10,scanner,Connectom/st,Prisma/st + FW,0.3511453866958618,0.18253013491630554,0.2214169055223465,0.1142703965306282,True,True,73.172,2999.0,two-sided,0.0,fdr_bh,0.7125595555555555,0.8740704839877866,fa,raw,H,Connectom/st vs Prisma/st + FW,Only one,0.832,0.91614,0.042069516012213315,0.0,True
11,scanner,Connectom/st,Connectom/st + FW,0.3511453866958618,0.18253013491630554,0.20985449850559235,0.11290367692708969,True,True,109.119,2999.0,two-sided,0.0,fdr_bh,0.7294434444444444,0.9563783208026727,fa,raw,H,Connectom/st vs Connectom/st + FW,Only one,0.91318,0.99958,0.043201679197327314,0.0,True
12,scanner,GE/st + FW,Prisma/st + FW,0.20719139277935028,0.10586267709732056,0.2214169055223465,0.1142703965306282,True,True,-13.691,2999.0,two-sided,1.9608766995953135e-41,fdr_bh,0.5370557777777778,0.12922837295214823,fa,raw,H,GE/st + FW vs Prisma/st + FW,Both,0.0933,0.16516,0.03593162704785177,2.4812499537937185e-41,True
13,scanner,GE/st + FW,Connectom/st + FW,0.20719139277935028,0.10586267709732056,0.20985449850559235,0.11290367692708969,True,True,-3.696,2999.0,two-sided,0.00022271519498518613,fdr_bh,0.504452,0.02434339352627509,fa,raw,H,GE/st + FW vs Connectom/st + FW,Both,-0.01145,0.06013,0.03578660647372491,0.00023239846433236813,True
14,scanner,Prisma/st + FW,Connectom/st + FW,0.2214169055223465,0.1142703965306282,0.20985449850559235,0.11290367692708969,True,True,11.712,2999.0,two-sided,5.195353035377167e-31,fdr_bh,0.5312214444444444,0.10178063894106873,fa,raw,H,Prisma/st + FW vs Connectom/st + FW,Both,0.0659,0.13766,0.035879361058931275,6.427240868507835e-31,True
15,scanner,GE/st,Prisma/st,0.28665778040885925,0.1704111248254776,0.2913186252117157,0.18551793694496155,True,True,-4.277,2999.0,two-sided,1.9524800643225558e-05,fdr_bh,0.5007297777777778,0.026186464012867606,fa,raw,L,GE/st vs Prisma/st,None,-0.0096,0.06198,0.03579353598713239,2.0522418194339273e-05,True
16,scanner,GE/st,Connectom/st,0.28665778040885925,0.1704111248254776,0.27596843242645264,0.18431751430034637,True,True,7.91,2999.0,two-sided,3.5926955714139584e-15,fdr_bh,0.5260433333333333,0.06026021095447312,fa,raw,L,GE/st vs Connectom/st,None,0.02444,0.09608,0.03581978904552688,4.073607577036299e-15,True
17,scanner,GE/st,GE/st + FW,0.28665778040885925,0.1704111248254776,0.17946046590805054,0.10965459793806076,True,True,94.597,2999.0,two-sided,0.0,fdr_bh,0.6837734444444444,0.765419713655168,fa,raw,L,GE/st vs GE/st + FW,Only one,0.72473,0.80611,0.04069028634483196,0.0,True
18,scanner,GE/st,Prisma/st + FW,0.28665778040885925,0.1704111248254776,0.17608416080474854,0.11429552733898163,True,True,83.475,2999.0,two-sided,0.0,fdr_bh,0.6924608888888889,0.7766576009099577,fa,raw,L,GE/st vs Prisma/st + FW,Only one,0.73583,0.81748,0.04082239909004226,0.0,True
19,scanner,GE/st,Connectom/st + FW,0.28665778040885925,0.1704111248254776,0.16420474648475647,0.11045748740434647,True,True,81.546,2999.0,two-sided,0.0,fdr_bh,0.7148888888888889,0.8718504879045774,fa,raw,L,GE/st vs Connectom/st + FW,Only one,0.82981,0.91389,0.04203951209542256,0.0,True
20,scanner,Prisma/st,Connectom/st,0.2913186252117157,0.18551793694496155,0.27596843242645264,0.18431751430034637,True,True,16.11,2999.0,two-sided,4.555645295742063e-56,fdr_bh,0.5247698888888889,0.0830005486022056,fa,raw,L,Prisma/st vs Connectom/st,None,0.04716,0.11885,0.0358494513977944,5.899396785853031e-56,True
21,scanner,Prisma/st,GE/st + FW,0.2913186252117157,0.18551793694496155,0.17946046590805054,0.10965459793806076,True,True,68.279,2999.0,two-sided,0.0,fdr_bh,0.6710614444444445,0.7578223293007256,fa,raw,L,Prisma/st vs GE/st + FW,Only one,0.71722,0.79842,0.040597670699274446,0.0,True
22,scanner,Prisma/st,Prisma/st + FW,0.2913186252117157,0.18551793694496155,0.17608416080474854,0.11429552733898163,True,True,87.137,2999.0,two-sided,0.0,fdr_bh,0.6813865555555556,0.7686115714906716,fa,raw,L,Prisma/st vs Prisma/st + FW,Only one,0.72788,0.80934,0.04072842850932834,0.0,True
23,scanner,Prisma/st,Connectom/st + FW,0.2913186252117157,0.18551793694496155,0.16420474648475647,0.11045748740434647,True,True,81.34,2999.0,two-sided,0.0,fdr_bh,0.702063,0.8588414866556878,fa,raw,L,Prisma/st vs Connectom/st + FW,Only one,0.81698,0.90071,0.041868513344312186,0.0,True
24,scanner,Connectom/st,GE/st + FW,0.27596843242645264,0.18431751430034637,0.17946046590805054,0.10965459793806076,True,True,55.399,2999.0,two-sided,0.0,fdr_bh,0.6422941111111111,0.6564969066310471,fa,raw,L,Connectom/st vs GE/st + FW,Only one,0.61705,0.69595,0.03945309336895286,0.0,True
25,scanner,Connectom/st,Prisma/st + FW,0.27596843242645264,0.18431751430034637,0.17608416080474854,0.11429552733898163,True,True,66.995,2999.0,two-sided,0.0,fdr_bh,0.6539753333333334,0.6689042842080333,fa,raw,L,Connectom/st vs Prisma/st + FW,Only one,0.62932,0.70849,0.03958571579196668,0.0,True
26,scanner,Connectom/st,Connectom/st + FW,0.27596843242645264,0.18431751430034637,0.16420474648475647,0.11045748740434647,True,True,81.689,2999.0,two-sided,0.0,fdr_bh,0.6757578888888889,0.7582034213843476,fa,raw,L,Connectom/st vs Connectom/st + FW,Only one,0.7176,0.79881,0.04060657861565242,0.0,True
27,scanner,GE/st + FW,Prisma/st + FW,0.17946046590805054,0.10965459793806076,0.17608416080474854,0.11429552733898163,True,True,5.013,2999.0,two-sided,5.663076203051559e-07,fdr_bh,0.5143712222222222,0.030148523385304698,fa,raw,L,GE/st + FW vs Prisma/st + FW,Both,-0.00564,0.06594,0.0357914766146953,6.031678796149589e-07,True
28,scanner,GE/st + FW,Connectom/st + FW,0.17946046590805054,0.10965459793806076,0.16420474648475647,0.11045748740434647,True,True,18.583,2999.0,two-sided,4.797282718354009e-73,fdr_bh,0.5456204444444445,0.13860040187486433,fa,raw,L,GE/st + FW vs Connectom/st + FW,Both,0.10265,0.17456,0.03595959812513566,6.302999191997969e-73,True
29,scanner,Prisma/st + FW,Connectom/st + FW,0.17608416080474854,0.11429552733898163,0.16420474648475647,0.11045748740434647,True,True,20.492,2999.0,two-sided,1.904011390146756e-87,fdr_bh,0.5301168888888889,0.1056976117179664,fa,raw,L,Prisma/st + FW vs Connectom/st + FW,Both,0.06981,0.14158,0.035882388282033606,2.5433918384149618e-87,True
30,scanner,GE/st,Prisma/st,0.33479663729667664,0.17858673632144928,0.3438399136066437,0.1930893212556839,True,True,-8.228,2999.0,two-sided,2.7984296653409167e-16,fdr_bh,0.5134153333333333,0.0486560556809027,fa,raw,M,GE/st vs Prisma/st,None,0.01285,0.08446,0.035803944319097294,3.2186411486349202e-16,True
31,scanner,GE/st,Connectom/st,0.33479663729667664,0.17858673632144928,0.32337597012519836,0.18735763430595398,True,True,7.558,2999.0,two-sided,5.423195503007372e-14,fdr_bh,0.5190151111111111,0.062409696686798244,fa,raw,M,GE/st vs Connectom/st,None,0.02659,0.09823,0.035820303313201754,6.072629490148223e-14,True
32,scanner,GE/st,GE/st + FW,0.33479663729667664,0.17858673632144928,0.20988412201404572,0.1164676696062088,True,True,106.481,2999.0,two-sided,0.0,fdr_bh,0.706363,0.8466024763675097,fa,raw,M,GE/st vs GE/st + FW,Only one,0.8049,0.88831,0.041707523632490306,0.0,True
33,scanner,GE/st,Prisma/st + FW,0.33479663729667664,0.17858673632144928,0.21016649901866913,0.12256080657243729,True,True,93.052,2999.0,two-sided,0.0,fdr_bh,0.7058957777777778,0.8275979899152643,fa,raw,M,GE/st vs Prisma/st + FW,Only one,0.78614,0.86906,0.04146201008473571,0.0,True
34,scanner,GE/st,Connectom/st + FW,0.33479663729667664,0.17858673632144928,0.194741353392601,0.11517784744501114,True,True,84.813,2999.0,two-sided,0.0,fdr_bh,0.7311766666666667,0.9534011907056008,fa,raw,M,GE/st vs Connectom/st + FW,Only one,0.91025,0.99656,0.04315880929439919,0.0,True
35,scanner,Prisma/st,Connectom/st,0.3438399136066437,0.1930893212556839,0.32337597012519836,0.18735763430595398,True,True,15.986,2999.0,two-sided,2.9009800405964503e-55,fdr_bh,0.5314456666666667,0.10756497550243305,fa,raw,M,Prisma/st vs Connectom/st,None,0.07168,0.14345,0.03588502449756695,3.7499203397297026e-55,True
36,scanner,Prisma/st,GE/st + FW,0.3438399136066437,0.1930893212556839,0.20988412201404572,0.1164676696062088,True,True,80.728,2999.0,two-sided,0.0,fdr_bh,0.7046691111111111,0.8653594962542572,fa,raw,M,Prisma/st vs GE/st + FW,Only one,0.82341,0.90731,0.04195050374574272,0.0,True
37,scanner,Prisma/st,Prisma/st + FW,0.3438399136066437,0.1930893212556839,0.21016649901866913,0.12256080657243729,True,True,101.17,2999.0,two-sided,0.0,fdr_bh,0.7061451111111111,0.8468660976485728,fa,raw,M,Prisma/st vs Prisma/st + FW,Only one,0.80516,0.88858,0.041713902351427246,0.0,True
38,scanner,Prisma/st,Connectom/st + FW,0.3438399136066437,0.1930893212556839,0.194741353392601,0.11517784744501114,True,True,85.264,2999.0,two-sided,0.0,fdr_bh,0.7283495555555556,0.9672122920407417,fa,raw,M,Prisma/st vs Connectom/st + FW,Only one,0.92386,1.01056,0.04334770795925824,0.0,True
39,scanner,Connectom/st,GE/st + FW,0.32337597012519836,0.18735763430595398,0.20988412201404572,0.1164676696062088,True,True,63.412,2999.0,two-sided,0.0,fdr_bh,0.6776436666666666,0.7469927572292647,fa,raw,M,Connectom/st vs GE/st + FW,Only one,0.70652,0.78746,0.04046724277073532,0.0,True
40,scanner,Connectom/st,Prisma/st + FW,0.32337597012519836,0.18735763430595398,0.21016649901866913,0.12256080657243729,True,True,71.853,2999.0,two-sided,0.0,fdr_bh,0.6792833333333334,0.7304845559650959,fa,raw,M,Connectom/st vs Prisma/st + FW,Only one,0.69021,0.77076,0.04027544403490413,0.0,True
41,scanner,Connectom/st,Connectom/st + FW,0.32337597012519836,0.18735763430595398,0.194741353392601,0.11517784744501114,True,True,95.835,2999.0,two-sided,0.0,fdr_bh,0.7032697777777778,0.8502706452632011,fa,raw,M,Connectom/st vs Connectom/st + FW,Only one,0.80852,0.89202,0.04174935473679897,0.0,True
42,scanner,GE/st + FW,Prisma/st + FW,0.20988412201404572,0.1164676696062088,0.21016649901866913,0.12256080657243729,True,True,-0.41,2999.0,two-sided,0.6820758910072311,fdr_bh,0.5012473333333334,0.002362410453930728,fa,raw,M,GE/st + FW vs Prisma/st + FW,Both,-0.03342,0.03815,0.035787589546069275,0.6830245361963927,False
43,scanner,GE/st + FW,Connectom/st + FW,0.20988412201404572,0.1164676696062088,0.194741353392601,0.11517784744501114,True,True,15.958,2999.0,two-sided,4.358868253674853e-55,fdr_bh,0.5374465555555555,0.1307243919220889,fa,raw,M,GE/st + FW vs Connectom/st + FW,Both,0.09479,0.16666,0.0359356080779111,5.6243461337740035e-55,True
44,scanner,Prisma/st + FW,Connectom/st + FW,0.21016649901866913,0.12256080657243729,0.194741353392601,0.11517784744501114,True,True,19.044,2999.0,two-sided,2.0077945983879518e-76,fdr_bh,0.5358748888888889,0.12974920681096458,fa,raw,M,Prisma/st + FW vs Connectom/st + FW,Both,0.09382,0.16568,0.035930793189035415,2.6573752037487598e-76,True
45,scanner,GE/st,Prisma/st,0.3407542109489441,0.18242378532886505,0.3458563983440399,0.1908579170703888,True,True,-3.445,2999.0,two-sided,0.0005796657769038927,fdr_bh,0.5066281111111111,0.027333510071761827,fa,raw,N,GE/st vs Prisma/st,None,-0.00846,0.06312,0.03578648992823817,0.0006031204615185011,True
46,scanner,GE/st,Connectom/st,0.3407542109489441,0.18242378532886505,0.3321632742881775,0.19162914156913757,True,True,6.047,2999.0,two-sided,1.6627717835172678e-09,fdr_bh,0.5149464444444445,0.04592859520850523,fa,raw,N,GE/st vs Connectom/st,None,0.01013,0.08173,0.03580140479149477,1.8139328547461105e-09,True
47,scanner,GE/st,GE/st + FW,0.3407542109489441,0.18242378532886505,0.21313710510730743,0.11954253911972046,True,True,105.432,2999.0,two-sided,0.0,fdr_bh,0.7063503333333333,0.8451350934457036,fa,raw,N,GE/st vs GE/st + FW,Only one,0.80345,0.88682,0.041684906554296464,0.0,True
48,scanner,GE/st,Prisma/st + FW,0.3407542109489441,0.18242378532886505,0.2122722566127777,0.12223366647958755,True,True,78.459,2999.0,two-sided,0.0,fdr_bh,0.7073108888888889,0.8433464152131332,fa,raw,N,GE/st vs Prisma/st + FW,Only one,0.80168,0.88501,0.041663584786866714,0.0,True
49,scanner,GE/st,Connectom/st + FW,0.3407542109489441,0.18242378532886505,0.20202545821666718,0.12060850113630295,True,True,87.527,2999.0,two-sided,0.0,fdr_bh,0.724453,0.9154893042015387,fa,raw,N,GE/st vs Connectom/st + FW,Only one,0.87286,0.95812,0.04263069579846124,0.0,True
50,scanner,Prisma/st,Connectom/st,0.3458563983440399,0.1908579170703888,0.3321632742881775,0.19162914156913757,True,True,12.134,2999.0,two-sided,4.1257246993038275e-33,fdr_bh,0.5205688888888889,0.07159150336719178,fa,raw,N,Prisma/st vs Connectom/st,None,0.03576,0.10742,0.035828496632808224,5.139311044115494e-33,True
51,scanner,Prisma/st,GE/st + FW,0.3458563983440399,0.1908579170703888,0.21313710510730743,0.11954253911972046,True,True,74.73,2999.0,two-sided,0.0,fdr_bh,0.7052672222222223,0.8550419907859242,fa,raw,N,Prisma/st vs GE/st + FW,Only one,0.81323,0.89686,0.041818009214075746,0.0,True
52,scanner,Prisma/st,Prisma/st + FW,0.3458563983440399,0.1908579170703888,0.2122722566127777,0.12223366647958755,True,True,103.456,2999.0,two-sided,0.0,fdr_bh,0.7068912222222222,0.8532164238557288,fa,raw,N,Prisma/st vs Prisma/st + FW,Only one,0.81142,0.89501,0.04179357614427115,0.0,True
53,scanner,Prisma/st,Connectom/st + FW,0.3458563983440399,0.1908579170703888,0.20202545821666718,0.12060850113630295,True,True,91.42,2999.0,two-sided,0.0,fdr_bh,0.7231203333333334,0.9234571861912297,fa,raw,N,Prisma/st vs Connectom/st + FW,Only one,0.88072,0.96619,0.042732813808770254,0.0,True
54,scanner,Connectom/st,GE/st + FW,0.3321632742881775,0.19162914156913757,0.21313710510730743,0.11954253911972046,True,True,67.881,2999.0,two-sided,0.0,fdr_bh,0.6809138888888889,0.764923722905077,fa,raw,N,Connectom/st vs GE/st + FW,Only one,0.72424,0.80561,0.04068627709492301,0.0,True
55,scanner,Connectom/st,Prisma/st + FW,0.3321632742881775,0.19162914156913757,0.2122722566127777,0.12223366647958755,True,True,75.142,2999.0,two-sided,0.0,fdr_bh,0.6830911111111111,0.7638753330929102,fa,raw,N,Connectom/st vs Prisma/st + FW,Only one,0.72321,0.80455,0.04067466690708976,0.0,True
56,scanner,Connectom/st,Connectom/st + FW,0.3321632742881775,0.19162914156913757,0.20202545821666718,0.12060850113630295,True,True,97.816,2999.0,two-sided,0.0,fdr_bh,0.6998535555555555,0.8334775942426081,fa,raw,N,Connectom/st vs Connectom/st + FW,Only one,0.79194,0.87501,0.04153240575739181,0.0,True
57,scanner,GE/st + FW,Prisma/st + FW,0.21313710510730743,0.11954253911972046,0.2122722566127777,0.12223366647958755,True,True,0.901,2999.0,two-sided,0.3678534679396632,fdr_bh,0.5031654444444444,0.0071531060703366005,fa,raw,N,GE/st + FW vs Prisma/st + FW,Both,-0.02863,0.04294,0.0357868939296634,0.37146493256179175,False
58,scanner,GE/st + FW,Connectom/st + FW,0.21313710510730743,0.11954253911972046,0.20202545821666718,0.12060850113630295,True,True,12.628,2999.0,two-sided,1.1820369673852948e-35,fdr_bh,0.5278896666666667,0.09252712091434037,fa,raw,N,GE/st + FW vs Connectom/st + FW,Both,0.05667,0.12839,0.03586287908565963,1.4801158548128907e-35,True
59,scanner,Prisma/st + FW,Connectom/st + FW,0.2122722566127777,0.12223366647958755,0.20202545821666718,0.12060850113630295,True,True,14.012,2999.0,two-sided,2.970213220993505e-43,fdr_bh,0.523963,0.08438004953091793,fa,raw,N,Prisma/st + FW vs Connectom/st + FW,Both,0.04853,0.12023,0.03584995046908207,3.7650590125269786e-43,True
60,scanner,GE/st,Prisma/st,0.3213786482810974,0.1610804945230484,0.35340753197669983,0.17895996570587158,True,True,-22.054,2999.0,two-sided,5.154165206797321e-100,fdr_bh,0.554288,0.18835905683960302,fa,aic,H,GE/st vs Prisma/st,None,0.15226,0.22446,0.03610094316039697,6.949436233884028e-100,True
61,scanner,GE/st,Connectom/st,0.3213786482810974,0.1610804945230484,0.3450503647327423,0.18085363507270813,True,True,-22.157,2999.0,two-sided,7.206485139855958e-101,fdr_bh,0.5372987777777778,0.13844043806671566,fa,aic,H,GE/st vs Connectom/st,None,0.10249,0.1744,0.03595956193328434,9.77150527438096e-101,True
62,scanner,GE/st,GE/st + FW,0.3213786482810974,0.1610804945230484,0.19815513491630554,0.10214459151029587,True,True,112.573,2999.0,two-sided,0.0,fdr_bh,0.7265622222222222,0.936142599411271,fa,aic,H,GE/st vs GE/st + FW,Only one,0.89323,0.97906,0.04291740058872906,0.0,True
63,scanner,GE/st,Prisma/st + FW,0.3213786482810974,0.1610804945230484,0.21042883396148682,0.11095684766769409,True,True,75.723,2999.0,two-sided,0.0,fdr_bh,0.7036961111111111,0.8155935179587084,fa,aic,H,GE/st vs Prisma/st + FW,Only one,0.77429,0.8569,0.041306482041291614,0.0,True
64,scanner,GE/st,Connectom/st + FW,0.3213786482810974,0.1610804945230484,0.20393280684947968,0.11036907881498337,True,True,95.828,2999.0,two-sided,0.0,fdr_bh,0.7145502222222222,0.8652152734905401,fa,aic,H,GE/st vs Connectom/st + FW,Only one,0.82327,0.90716,0.041944726509459906,0.0,True
65,scanner,Prisma/st,Connectom/st,0.35340753197669983,0.17895996570587158,0.3450503647327423,0.18085363507270813,True,True,6.054,2999.0,two-sided,1.5916425906964975e-09,fdr_bh,0.5146756666666666,0.046446780763011314,fa,aic,H,Prisma/st vs Connectom/st,None,0.01064,0.08225,0.03580321923698869,1.7389721779992083e-09,True
66,scanner,Prisma/st,GE/st + FW,0.35340753197669983,0.17895996570587158,0.19815513491630554,0.10214459151029587,True,True,85.603,2999.0,two-sided,0.0,fdr_bh,0.7549367777777778,1.1044498947643193,fa,aic,H,Prisma/st vs GE/st + FW,Only one,1.05905,1.14985,0.04540010523568072,0.0,True
67,scanner,Prisma/st,Prisma/st + FW,0.35340753197669983,0.17895996570587158,0.21042883396148682,0.11095684766769409,True,True,112.822,2999.0,two-sided,0.0,fdr_bh,0.7375134444444444,0.9862193745246216,fa,aic,H,Prisma/st vs Prisma/st + FW,Only one,0.94259,1.02985,0.043630625475378326,0.0,True
68,scanner,Prisma/st,Connectom/st + FW,0.35340753197669983,0.17895996570587158,0.20393280684947968,0.11036907881498337,True,True,89.561,2999.0,two-sided,0.0,fdr_bh,0.7461862222222222,1.0331213057268966,fa,aic,H,Prisma/st vs Connectom/st + FW,Only one,0.98881,1.07744,0.04431869427310331,0.0,True
69,scanner,Connectom/st,GE/st + FW,0.3450503647327423,0.18085363507270813,0.19815513491630554,0.10214459151029587,True,True,88.656,2999.0,two-sided,0.0,fdr_bh,0.7400688888888889,1.0380054951649078,fa,aic,H,Connectom/st vs GE/st + FW,Only one,0.99362,1.08239,0.04438450483509215,0.0,True
70,scanner,Connectom/st,Prisma/st + FW,0.3450503647327423,0.18085363507270813,0.21042883396148682,0.11095684766769409,True,True,79.4,2999.0,two-sided,0.0,fdr_bh,0.7216802222222222,0.9225486470262086,fa,aic,H,Connectom/st vs Prisma/st + FW,Only one,0.87982,0.96527,0.042721352973791316,0.0,True
71,scanner,Connectom/st,Connectom/st + FW,0.3450503647327423,0.18085363507270813,0.20393280684947968,0.11036907881498337,True,True,107.765,2999.0,two-sided,0.0,fdr_bh,0.7308291111111112,0.9690171901612337,fa,aic,H,Connectom/st vs Connectom/st + FW,Only one,0.92564,1.0124,0.0433828098387663,0.0,True
72,scanner,GE/st + FW,Prisma/st + FW,0.19815513491630554,0.10214459151029587,0.21042883396148682,0.11095684766769409,True,True,-13.296,2999.0,two-sided,3.098369955847045e-39,fdr_bh,0.5322287777777778,0.11517673344231369,fa,aic,H,GE/st + FW vs Prisma/st + FW,Both,0.07927,0.15108,0.0359032665576863,3.913730470543636e-39,True
73,scanner,GE/st + FW,Connectom/st + FW,0.19815513491630554,0.10214459151029587,0.20393280684947968,0.11036907881498337,True,True,-8.924,2999.0,two-sided,7.635930960766809e-19,fdr_bh,0.5122581111111111,0.05436779144052389,fa,aic,H,GE/st + FW vs Connectom/st + FW,Both,0.01856,0.09018,0.03581220855947611,8.896230245553564e-19,True
74,scanner,Prisma/st + FW,Connectom/st + FW,0.21042883396148682,0.11095684766769409,0.20393280684947968,0.11036907881498337,True,True,7.531,2999.0,two-sided,6.647955642105387e-14,fdr_bh,0.5184428888888889,0.05869366222542454,fa,aic,H,Prisma/st + FW vs Connectom/st + FW,Both,0.02288,0.09451,0.035816337774575456,7.420973740024617e-14,True
75,scanner,GE/st,Prisma/st,0.2712697386741638,0.1677393764257431,0.2785217761993408,0.18237100541591644,True,True,-7.605,2999.0,two-sided,3.79458937522556e-14,fdr_bh,0.5050577777777778,0.04142196893606518,fa,aic,L,GE/st vs Prisma/st,None,0.00562,0.07722,0.03579803106393482,4.262253276384405e-14,True
76,scanner,GE/st,Connectom/st,0.2712697386741638,0.1677393764257431,0.2686227262020111,0.18170924484729767,True,True,2.22,2999.0,two-sided,0.026483328683617125,fdr_bh,0.5124248888888889,0.015147757411813947,fa,aic,L,GE/st vs Connectom/st,None,-0.02064,0.05093,0.035782242588186054,0.027201136451076077,True
77,scanner,GE/st,GE/st + FW,0.2712697386741638,0.1677393764257431,0.16736146807670593,0.10574684292078018,True,True,89.942,2999.0,two-sided,0.0,fdr_bh,0.6803588888888888,0.7597844303132293,fa,aic,L,GE/st vs GE/st + FW,Only one,0.71916,0.80041,0.04062556968677067,0.0,True
78,scanner,GE/st,Prisma/st + FW,0.2712697386741638,0.1677393764257431,0.16617056727409363,0.11056383699178696,True,True,82.681,2999.0,two-sided,0.0,fdr_bh,0.6855227777777778,0.755190934363531,fa,aic,L,GE/st vs Prisma/st + FW,Only one,0.71462,0.79576,0.040569065636469004,0.0,True
79,scanner,GE/st,Connectom/st + FW,0.2712697386741638,0.1677393764257431,0.15831628441810608,0.10780086368322372,True,True,79.705,2999.0,two-sided,0.0,fdr_bh,0.7007846666666666,0.8197665269276162,fa,aic,L,GE/st vs Connectom/st + FW,Only one,0.77841,0.86113,0.04136347307238375,0.0,True
80,scanner,Prisma/st,Connectom/st,0.2785217761993408,0.18237100541591644,0.2686227262020111,0.18170924484729767,True,True,12.211,2999.0,two-sided,1.663757949559656e-33,fdr_bh,0.5160913333333333,0.05437159606835207,fa,aic,L,Prisma/st vs Connectom/st,None,0.01856,0.09018,0.03580840393164793,2.0796974369495698e-33,True
81,scanner,Prisma/st,GE/st + FW,0.2785217761993408,0.18237100541591644,0.16736146807670593,0.10574684292078018,True,True,70.081,2999.0,two-sided,0.0,fdr_bh,0.6731808888888889,0.7715344060476794,fa,aic,L,Prisma/st vs GE/st + FW,Only one,0.73077,0.8123,0.0407655939523206,0.0,True
82,scanner,Prisma/st,Prisma/st + FW,0.2785217761993408,0.18237100541591644,0.16617056727409363,0.11056383699178696,True,True,84.412,2999.0,two-sided,0.0,fdr_bh,0.6796934444444445,0.7669771317715481,fa,aic,L,Prisma/st vs Prisma/st + FW,Only one,0.72627,0.80768,0.040702868228451816,0.0,True
83,scanner,Prisma/st,Connectom/st + FW,0.2785217761993408,0.18237100541591644,0.15831628441810608,0.10780086368322372,True,True,79.744,2999.0,two-sided,0.0,fdr_bh,0.693562,0.828408790398733,fa,aic,L,Prisma/st vs Connectom/st + FW,Only one,0.78694,0.86988,0.041471209601266934,0.0,True
84,scanner,Connectom/st,GE/st + FW,0.2686227262020111,0.18170924484729767,0.16736146807670593,0.10574684292078018,True,True,60.678,2999.0,two-sided,0.0,fdr_bh,0.6541438888888889,0.7044456346811563,fa,aic,L,Connectom/st vs GE/st + FW,Only one,0.66447,0.74442,0.039974365318843685,0.0,True
85,scanner,Connectom/st,Prisma/st + FW,0.2686227262020111,0.18170924484729767,0.16617056727409363,0.11056383699178696,True,True,70.918,2999.0,two-sided,0.0,fdr_bh,0.6613222222222223,0.7009838167140735,fa,aic,L,Connectom/st vs Prisma/st + FW,Only one,0.66105,0.74092,0.03993618328592652,0.0,True
86,scanner,Connectom/st,Connectom/st + FW,0.2686227262020111,0.18170924484729767,0.15831628441810608,0.10780086368322372,True,True,80.652,2999.0,two-sided,0.0,fdr_bh,0.675826,0.7619260806079673,fa,aic,L,Connectom/st vs Connectom/st + FW,Only one,0.72128,0.80257,0.04064391939203271,0.0,True
87,scanner,GE/st + FW,Prisma/st + FW,0.16736146807670593,0.10574684292078018,0.16617056727409363,0.11056383699178696,True,True,2.117,2999.0,two-sided,0.03430680644379621,fdr_bh,0.5089601111111111,0.011009644874204675,fa,aic,L,GE/st + FW vs Prisma/st + FW,Both,-0.02478,0.04679,0.035780355125795325,0.03513641627245131,True
88,scanner,GE/st + FW,Connectom/st + FW,0.16736146807670593,0.10574684292078018,0.15831628441810608,0.10780086368322372,True,True,13.065,2999.0,two-sided,5.60423453731635e-38,fdr_bh,0.5300195555555556,0.08470288312997105,fa,aic,L,GE/st + FW vs Connectom/st + FW,Both,0.04885,0.12055,0.03584711687002895,7.054281235782818e-38,True
89,scanner,Prisma/st + FW,Connectom/st + FW,0.16617056727409363,0.11056383699178696,0.15831628441810608,0.10780086368322372,True,True,16.807,2999.0,two-sided,1.1845440171389423e-60,fdr_bh,0.5202934444444445,0.07192830355780364,fa,aic,L,Prisma/st + FW vs Connectom/st + FW,Both,0.0361,0.10776,0.03583169644219636,1.5422634581194183e-60,True
90,scanner,GE/st,Prisma/st,0.31967705488204956,0.17700344324111938,0.32873857021331787,0.1899918019771576,True,True,-9.737,2999.0,two-sided,4.440283231263557e-22,fdr_bh,0.513292,0.049376019635051144,fa,aic,M,GE/st vs Prisma/st,None,0.01357,0.08518,0.03580398036494886,5.293052858459869e-22,True
91,scanner,GE/st,Connectom/st,0.31967705488204956,0.17700344324111938,0.3170027732849121,0.18472892045974731,True,True,1.977,2999.0,two-sided,0.04818802336890897,fdr_bh,0.505248,0.014784119171294519,fa,aic,M,GE/st vs Connectom/st,None,-0.021,0.05057,0.03578588082870548,0.049283205718202355,True
92,scanner,GE/st,GE/st + FW,0.31967705488204956,0.17700344324111938,0.197742760181427,0.11238773912191391,True,True,101.141,2999.0,two-sided,0.0,fdr_bh,0.703556,0.8425899024396304,fa,aic,M,GE/st vs GE/st + FW,Only one,0.80094,0.88424,0.04165009756036964,0.0,True
93,scanner,GE/st,Prisma/st + FW,0.31967705488204956,0.17700344324111938,0.1979592740535736,0.11762823909521103,True,True,93.599,2999.0,two-sided,0.0,fdr_bh,0.7038248888888889,0.826133539716865,fa,aic,M,GE/st vs Prisma/st + FW,Only one,0.78469,0.86758,0.041446460283135034,0.0,True
94,scanner,GE/st,Connectom/st + FW,0.31967705488204956,0.17700344324111938,0.1891872137784958,0.11219382286071777,True,True,82.395,2999.0,two-sided,0.0,fdr_bh,0.7181791111111111,0.9023149534834638,fa,aic,M,GE/st vs Connectom/st + FW,Only one,0.85987,0.94476,0.042445046516536244,0.0,True
95,scanner,Prisma/st,Connectom/st,0.32873857021331787,0.1899918019771576,0.3170027732849121,0.18472892045974731,True,True,10.559,2999.0,two-sided,1.289177666292242e-25,fdr_bh,0.5178023333333334,0.06262973302974283,fa,aic,M,Prisma/st vs Connectom/st,None,0.02681,0.09845,0.03582026697025717,1.562639595505748e-25,True
96,scanner,Prisma/st,GE/st + FW,0.32873857021331787,0.1899918019771576,0.197742760181427,0.11238773912191391,True,True,81.803,2999.0,two-sided,0.0,fdr_bh,0.7030047777777778,0.8663246574785949,fa,aic,M,Prisma/st vs GE/st + FW,Only one,0.82436,0.90829,0.04196534252140516,0.0,True
97,scanner,Prisma/st,Prisma/st + FW,0.32873857021331787,0.1899918019771576,0.1979592740535736,0.11762823909521103,True,True,97.053,2999.0,two-sided,0.0,fdr_bh,0.7048134444444445,0.850158780242113,fa,aic,M,Prisma/st vs Prisma/st + FW,Only one,0.80841,0.89191,0.04175121975788698,0.0,True
98,scanner,Prisma/st,Connectom/st + FW,0.32873857021331787,0.1899918019771576,0.1891872137784958,0.11219382286071777,True,True,83.238,2999.0,two-sided,0.0,fdr_bh,0.7170057777777777,0.9234978741752322,fa,aic,M,Prisma/st vs Connectom/st + FW,Only one,0.88076,0.96624,0.042742125824767774,0.0,True
99,scanner,Connectom/st,GE/st + FW,0.3170027732849121,0.18472892045974731,0.197742760181427,0.11238773912191391,True,True,70.004,2999.0,two-sided,0.0,fdr_bh,0.6894832222222222,0.8026819982905701,fa,aic,M,Connectom/st vs GE/st + FW,Only one,0.76154,0.84383,0.04114800170942989,0.0,True
100,scanner,Connectom/st,Prisma/st + FW,0.3170027732849121,0.18472892045974731,0.1979592740535736,0.11762823909521103,True,True,79.218,2999.0,two-sided,0.0,fdr_bh,0.6909841111111111,0.787337799136719,fa,aic,M,Connectom/st vs Prisma/st + FW,Only one,0.74638,0.82829,0.040952200863280996,0.0,True
101,scanner,Connectom/st,Connectom/st + FW,0.3170027732849121,0.18472892045974731,0.1891872137784958,0.11219382286071777,True,True,94.87,2999.0,two-sided,0.0,fdr_bh,0.7041321111111111,0.860827030219411,fa,aic,M,Connectom/st vs Connectom/st + FW,Only one,0.81894,0.90272,0.041892969780588984,0.0,True
102,scanner,GE/st + FW,Prisma/st + FW,0.197742760181427,0.11238773912191391,0.1979592740535736,0.11762823909521103,True,True,-0.39,2999.0,two-sided,0.6966170493434021,fdr_bh,0.5012,0.001882363124837693,fa,aic,M,GE/st + FW vs Prisma/st + FW,Both,-0.0339,0.03767,0.03578763687516231,0.6966170493434021,False
103,scanner,GE/st + FW,Connectom/st + FW,0.197742760181427,0.11238773912191391,0.1891872137784958,0.11219382286071777,True,True,10.478,2999.0,two-sided,2.9628491716583107e-25,fdr_bh,0.5221731111111111,0.07618133296272382,fa,aic,M,GE/st + FW vs Connectom/st + FW,Both,0.04035,0.11202,0.03583866703727617,3.5852964766285443e-25,True
104,scanner,Prisma/st + FW,Connectom/st + FW,0.1979592740535736,0.11762823909521103,0.1891872137784958,0.11219382286071777,True,True,13.099,2999.0,two-sided,3.634354280162537e-38,fdr_bh,0.5207184444444445,0.076328165345922,fa,aic,M,Prisma/st + FW vs Connectom/st + FW,Both,0.04049,0.11216,0.03583183465407799,4.5827234355814833e-38,True
105,scanner,GE/st,Prisma/st,0.325944185256958,0.17976075410842896,0.33275625109672546,0.1865920126438141,True,True,-5.145,2999.0,two-sided,2.852812438537667e-07,fdr_bh,0.5092241111111111,0.03718390620276121,fa,aic,N,GE/st vs Prisma/st,None,0.00139,0.07298,0.03579609379723879,3.04751477113816e-07,True
106,scanner,GE/st,Connectom/st,0.325944185256958,0.17976075410842896,0.32526740431785583,0.18890346586704254,True,True,0.528,2999.0,two-sided,0.597283647483043,fdr_bh,0.5032305555555555,0.003671071400123472,fa,aic,N,GE/st vs Connectom/st,None,-0.03211,0.03946,0.03578892859987653,0.5997827422423863,False
107,scanner,GE/st,GE/st + FW,0.325944185256958,0.17976075410842896,0.20096680521965027,0.11515689641237259,True,True,101.711,2999.0,two-sided,0.0,fdr_bh,0.7054012222222222,0.8474349175920302,fa,aic,N,GE/st vs GE/st + FW,Only one,0.80572,0.88915,0.04171508240796984,0.0,True
108,scanner,GE/st,Prisma/st + FW,0.325944185256958,0.17976075410842896,0.20137256383895874,0.11707770079374313,True,True,79.123,2999.0,two-sided,0.0,fdr_bh,0.7044616666666667,0.8392176885475074,fa,aic,N,GE/st vs Prisma/st + FW,Only one,0.79761,0.88083,0.041612311452492556,0.0,True
109,scanner,GE/st,Connectom/st + FW,0.325944185256958,0.17976075410842896,0.19550183415412903,0.11697232723236084,True,True,85.869,2999.0,two-sided,0.0,fdr_bh,0.7145572222222222,0.8790796840327049,fa,aic,N,GE/st vs Connectom/st + FW,Only one,0.83695,0.92121,0.04213031596729511,0.0,True
110,scanner,Prisma/st,Connectom/st,0.33275625109672546,0.1865920126438141,0.32526740431785583,0.18890346586704254,True,True,7.74,2999.0,two-sided,1.349828656444752e-14,fdr_bh,0.5115456666666667,0.03988282391253453,fa,aic,N,Prisma/st vs Connectom/st,None,0.00408,0.07568,0.035797176087465465,1.523317606019156e-14,True
111,scanner,Prisma/st,GE/st + FW,0.33275625109672546,0.1865920126438141,0.20096680521965027,0.11515689641237259,True,True,78.406,2999.0,two-sided,0.0,fdr_bh,0.7092206666666667,0.8733948471721303,fa,aic,N,Prisma/st vs GE/st + FW,Only one,0.83134,0.91545,0.042055152827869646,0.0,True
112,scanner,Prisma/st,Prisma/st + FW,0.33275625109672546,0.1865920126438141,0.20137256383895874,0.11707770079374313,True,True,100.699,2999.0,two-sided,0.0,fdr_bh,0.7090252222222222,0.8651982670628547,fa,aic,N,Prisma/st vs Prisma/st + FW,Only one,0.82325,0.90715,0.04195173293714527,0.0,True
113,scanner,Prisma/st,Connectom/st + FW,0.33275625109672546,0.1865920126438141,0.19550183415412903,0.11697232723236084,True,True,92.096,2999.0,two-sided,0.0,fdr_bh,0.718499,0.9041722449200035,fa,aic,N,Prisma/st vs Connectom/st + FW,Only one,0.8617,0.94664,0.04246775507999656,0.0,True
114,scanner,Connectom/st,GE/st + FW,0.32526740431785583,0.18890346586704254,0.20096680521965027,0.11515689641237259,True,True,73.555,2999.0,two-sided,0.0,fdr_bh,0.6925456666666666,0.8175026747875332,fa,aic,N,Connectom/st vs GE/st + FW,Only one,0.77617,0.85884,0.0413373252124668,0.0,True
115,scanner,Connectom/st,Prisma/st + FW,0.32526740431785583,0.18890346586704254,0.20137256383895874,0.11707770079374313,True,True,80.134,2999.0,two-sided,0.0,fdr_bh,0.6925114444444445,0.8097187953261163,fa,aic,N,Connectom/st vs Prisma/st + FW,Only one,0.76848,0.85095,0.04123120467388364,0.0,True
116,scanner,Connectom/st,Connectom/st + FW,0.32526740431785583,0.18890346586704254,0.19550183415412903,0.11697232723236084,True,True,96.47,2999.0,two-sided,0.0,fdr_bh,0.7022201111111112,0.8483792292897624,fa,aic,N,Connectom/st vs Connectom/st + FW,Only one,0.80665,0.89011,0.041730770710237564,0.0,True
117,scanner,GE/st + FW,Prisma/st + FW,0.20096680521965027,0.11515689641237259,0.20137256383895874,0.11707770079374313,True,True,-0.491,2999.0,two-sided,0.623814624269485,fdr_bh,0.5001597777777778,0.0034940769776154027,fa,aic,N,GE/st + FW vs Prisma/st + FW,Both,-0.03229,0.03928,0.0357859230223846,0.6255522694624361,False
118,scanner,GE/st + FW,Connectom/st + FW,0.20096680521965027,0.11515689641237259,0.19550183415412903,0.11697232723236084,True,True,7.201,2999.0,two-sided,7.545258570097028e-13,fdr_bh,0.5151462222222222,0.04707944676758151,fa,aic,N,GE/st + FW vs Connectom/st + FW,Both,0.01128,0.08288,0.035800553232418486,8.344986436973672e-13,True
119,scanner,Prisma/st + FW,Connectom/st + FW,0.20137256383895874,0.11707770079374313,0.19550183415412903,0.11697232723236084,True,True,9.927,2999.0,two-sided,7.120082971485511e-23,fdr_bh,0.514494,0.05016004938493009,fa,aic,N,Prisma/st + FW vs Connectom/st + FW,Both,0.01435,0.08597,0.03580995061506991,8.572675149614661e-23,True
120,scanner,GE/st,Prisma/st,0.29335299134254456,0.1499854326248169,0.3170975148677826,0.16954472661018372,True,True,-18.903,2999.0,two-sided,2.1838566227143167e-75,fdr_bh,0.5404787777777778,0.14860290122970468,fa,cv,H,GE/st vs Prisma/st,None,0.11262,0.18458,0.03597709877029531,2.879810931051846e-75,True
121,scanner,GE/st,Connectom/st,0.29335299134254456,0.1499854326248169,0.3272053897380829,0.17516925930976868,True,True,-33.754,2999.0,two-sided,5.480334911803825e-212,fdr_bh,0.5543927777777777,0.20819730483927312,fa,cv,H,GE/st vs Connectom/st,None,0.17203,0.24437,0.03617269516072688,7.782724135106023e-212,True
122,scanner,GE/st,GE/st + FW,0.29335299134254456,0.1499854326248169,0.1846718192100525,0.09532874822616577,True,True,106.008,2999.0,two-sided,0.0,fdr_bh,0.7147322222222222,0.8859461895979434,fa,cv,H,GE/st vs GE/st + FW,Only one,0.84372,0.92817,0.042223810402056694,0.0,True
123,scanner,GE/st,Prisma/st + FW,0.29335299134254456,0.1499854326248169,0.19234800338745117,0.10367730259895325,True,True,77.878,2999.0,two-sided,0.0,fdr_bh,0.6981342222222222,0.7962727162594301,fa,cv,H,GE/st vs Prisma/st + FW,Only one,0.75521,0.83734,0.04106728374056989,0.0,True
124,scanner,GE/st,Connectom/st + FW,0.29335299134254456,0.1499854326248169,0.19426530599594116,0.10557586699724197,True,True,93.31,2999.0,two-sided,0.0,fdr_bh,0.693931,0.7753544670057402,fa,cv,H,GE/st vs Connectom/st + FW,Only one,0.73455,0.81616,0.04080553299425982,0.0,True
125,scanner,Prisma/st,Connectom/st,0.3170975148677826,0.16954472661018372,0.3272053897380829,0.17516925930976868,True,True,-9.009,2999.0,two-sided,3.619081953273536e-19,fdr_bh,0.5156084444444444,0.05863766092916246,fa,cv,H,Prisma/st vs Connectom/st,None,0.02282,0.09445,0.03581233907083754,4.2369739940763354e-19,True
126,scanner,Prisma/st,GE/st + FW,0.3170975148677826,0.16954472661018372,0.1846718192100525,0.09532874822616577,True,True,77.909,2999.0,two-sided,0.0,fdr_bh,0.7304443333333334,0.9997915896848331,fa,cv,H,Prisma/st vs GE/st + FW,Only one,0.95597,1.04361,0.04381841031516687,0.0,True
127,scanner,Prisma/st,Prisma/st + FW,0.3170975148677826,0.16954472661018372,0.19234800338745117,0.10367730259895325,True,True,100.754,2999.0,two-sided,0.0,fdr_bh,0.718745,0.9130589674823926,fa,cv,H,Prisma/st vs Prisma/st + FW,Only one,0.87047,0.95565,0.04259103251760743,0.0,True
128,scanner,Prisma/st,Connectom/st + FW,0.3170975148677826,0.16954472661018372,0.19426530599594116,0.10557586699724197,True,True,83.003,2999.0,two-sided,0.0,fdr_bh,0.714572,0.8928219498325386,fa,cv,H,Prisma/st vs Connectom/st + FW,Only one,0.8505,0.93514,0.042318050167461374,0.0,True
129,scanner,Connectom/st,GE/st + FW,0.3272053897380829,0.17516925930976868,0.1846718192100525,0.09532874822616577,True,True,85.737,2999.0,two-sided,0.0,fdr_bh,0.7397471111111111,1.0537286277719757,fa,cv,H,Connectom/st vs GE/st + FW,Only one,1.0091,1.09835,0.0446213722280242,0.0,True
130,scanner,Connectom/st,Prisma/st + FW,0.3272053897380829,0.17516925930976868,0.19234800338745117,0.10367730259895325,True,True,83.094,2999.0,two-sided,0.0,fdr_bh,0.7275832222222223,0.9671306106880772,fa,cv,H,Connectom/st vs Prisma/st + FW,Only one,0.92378,1.01048,0.04334938931192289,0.0,True
131,scanner,Connectom/st,Connectom/st + FW,0.3272053897380829,0.17516925930976868,0.19426530599594116,0.10557586699724197,True,True,102.465,2999.0,two-sided,0.0,fdr_bh,0.7237986666666667,0.946933364606388,fa,cv,H,Connectom/st vs Connectom/st + FW,Only one,0.90387,0.99,0.043066635393611996,0.0,True
132,scanner,GE/st + FW,Prisma/st + FW,0.1846718192100525,0.09532874822616577,0.19234800338745117,0.10367730259895325,True,True,-9.432,2999.0,two-sided,7.81918631126113e-21,fdr_bh,0.5207082222222222,0.07713558721051315,fa,cv,H,GE/st + FW vs Prisma/st + FW,Both,0.0413,0.11297,0.03583441278948685,9.290122350013224e-21,True
133,scanner,GE/st + FW,Connectom/st + FW,0.1846718192100525,0.09532874822616577,0.19426530599594116,0.10557586699724197,True,True,-15.891,2999.0,two-sided,1.1629129931865623e-54,fdr_bh,0.5230545555555556,0.09549096216870766,fa,cv,H,GE/st + FW vs Connectom/st + FW,Both,0.05963,0.13136,0.03586903783129235,1.4978485779862697e-54,True
134,scanner,Prisma/st + FW,Connectom/st + FW,0.19234800338745117,0.10367730259895325,0.19426530599594116,0.10557586699724197,True,True,-2.605,2999.0,two-sided,0.009222469678521233,fdr_bh,0.5034111111111111,0.018322904524832102,fa,cv,H,Prisma/st + FW vs Connectom/st + FW,Both,-0.01746,0.05411,0.035787095475167896,0.00952679794624862,True
135,scanner,GE/st,Prisma/st,0.23671488463878632,0.150832399725914,0.25076842308044434,0.16867944598197937,True,True,-17.037,2999.0,two-sided,3.3758522534556453e-62,fdr_bh,0.5155552222222223,0.08795781398683655,fa,cv,L,GE/st vs Prisma/st,None,0.0521,0.12381,0.03585218601316345,4.41127699181137e-62,True
136,scanner,GE/st,Connectom/st,0.23671488463878632,0.150832399725914,0.2526739239692688,0.17179490625858307,True,True,-15.66,2999.0,two-sided,3.4284408553654545e-53,fdr_bh,0.5172341111111111,0.09891936241114284,fa,cv,L,GE/st vs Connectom/st,None,0.06305,0.13479,0.035870637588857154,4.40799538546987e-53,True
137,scanner,GE/st,GE/st + FW,0.23671488463878632,0.150832399725914,0.15063758194446564,0.09634747356176376,True,True,84.262,2999.0,two-sided,0.0,fdr_bh,0.6651421111111111,0.696387941660414,fa,cv,L,GE/st vs GE/st + FW,Only one,0.6565,0.73627,0.039882058339586024,0.0,True
138,scanner,GE/st,Prisma/st + FW,0.23671488463878632,0.150832399725914,0.1525336503982544,0.1019224226474762,True,True,78.572,2999.0,two-sided,0.0,fdr_bh,0.6640216666666666,0.6660265613189122,fa,cv,L,GE/st vs Prisma/st + FW,Only one,0.62647,0.70558,0.03955343868108774,0.0,True
139,scanner,GE/st,Connectom/st + FW,0.23671488463878632,0.150832399725914,0.14987489581108093,0.10150455683469772,True,True,75.558,2999.0,two-sided,0.0,fdr_bh,0.6701382222222222,0.6881998856147594,fa,cv,L,GE/st vs Connectom/st + FW,Only one,0.6484,0.728,0.03980011438524056,0.0,True
140,scanner,Prisma/st,Connectom/st,0.25076842308044434,0.16867944598197937,0.2526739239692688,0.17179490625858307,True,True,-2.889,2999.0,two-sided,0.003890135065792951,fdr_bh,0.5023021111111111,0.011191812340260116,fa,cv,L,Prisma/st vs Connectom/st,None,-0.02459,0.04698,0.03578818765973989,0.004030067981828669,True
141,scanner,Prisma/st,GE/st + FW,0.25076842308044434,0.16867944598197937,0.15063758194446564,0.09634747356176376,True,True,67.811,2999.0,two-sided,0.0,fdr_bh,0.6674018888888889,0.7555331921996519,fa,cv,L,Prisma/st vs GE/st + FW,Only one,0.71496,0.7961,0.04056680780034816,0.0,True
142,scanner,Prisma/st,Prisma/st + FW,0.25076842308044434,0.16867944598197937,0.1525336503982544,0.1019224226474762,True,True,79.205,2999.0,two-sided,0.0,fdr_bh,0.668098,0.7259557313968271,fa,cv,L,Prisma/st vs Prisma/st + FW,Only one,0.68573,0.76618,0.04022426860317285,0.0,True
143,scanner,Prisma/st,Connectom/st + FW,0.25076842308044434,0.16867944598197937,0.14987489581108093,0.10150455683469772,True,True,75.66,2999.0,two-sided,0.0,fdr_bh,0.6734838888888889,0.7467570767604506,fa,cv,L,Prisma/st vs Connectom/st + FW,Only one,0.70629,0.78722,0.040462923239549475,0.0,True
144,scanner,Connectom/st,GE/st + FW,0.2526739239692688,0.17179490625858307,0.15063758194446564,0.09634747356176376,True,True,63.993,2999.0,two-sided,0.0,fdr_bh,0.6661921111111111,0.7609657645350622,fa,cv,L,Connectom/st vs GE/st + FW,Only one,0.72033,0.8016,0.04063423546493783,0.0,True
145,scanner,Connectom/st,Prisma/st + FW,0.2526739239692688,0.17179490625858307,0.1525336503982544,0.1019224226474762,True,True,72.161,2999.0,two-sided,0.0,fdr_bh,0.6671983333333333,0.7316142261814574,fa,cv,L,Connectom/st vs Prisma/st + FW,Only one,0.69133,0.7719,0.04028577381854259,0.0,True
146,scanner,Connectom/st,Connectom/st + FW,0.2526739239692688,0.17179490625858307,0.14987489581108093,0.10150455683469772,True,True,78.905,2999.0,two-sided,0.0,fdr_bh,0.6726551111111111,0.7521871803033089,fa,cv,L,Connectom/st vs Connectom/st + FW,Only one,0.71166,0.79272,0.04053281969669109,0.0,True
147,scanner,GE/st + FW,Prisma/st + FW,0.15063758194446564,0.09634747356176376,0.1525336503982544,0.1019224226474762,True,True,-3.892,2999.0,two-sided,0.00010151432068096302,fdr_bh,0.5009484444444444,0.01912374459066905,fa,cv,L,GE/st + FW vs Prisma/st + FW,Both,-0.01666,0.05491,0.03578625540933095,0.00010639055442546341,True
148,scanner,GE/st + FW,Connectom/st + FW,0.15063758194446564,0.09634747356176376,0.14987489581108093,0.10150455683469772,True,True,1.3,2999.0,two-sided,0.19378650690629215,fdr_bh,0.5091275555555556,0.00770869844256726,fa,cv,L,GE/st + FW vs Connectom/st + FW,Both,-0.02808,0.04349,0.03578130155743274,0.19734976658066528,False
149,scanner,Prisma/st + FW,Connectom/st + FW,0.1525336503982544,0.1019224226474762,0.14987489581108093,0.10150455683469772,True,True,6.848,2999.0,two-sided,9.072847805033903e-12,fdr_bh,0.5079527777777778,0.026136376085174648,fa,cv,L,Prisma/st + FW vs Connectom/st + FW,Both,-0.00965,0.06193,0.03579362391482535,9.988456299119893e-12,True
150,scanner,GE/st,Prisma/st,0.2858773469924927,0.1607685685157776,0.2941545844078064,0.17330299317836761,True,True,-10.315,2999.0,two-sided,1.5379507574611326e-24,fdr_bh,0.5123476666666666,0.04954747995530026,fa,cv,M,GE/st vs Prisma/st,None,0.01374,0.08535,0.035802520044699734,1.8548149838727227e-24,True
151,scanner,GE/st,Connectom/st,0.2858773469924927,0.1607685685157776,0.30407312512397766,0.17758536338806152,True,True,-15.302,2999.0,two-sided,5.900660222781218e-51,fdr_bh,0.5277458888888888,0.10754125246070505,fa,cv,M,GE/st vs Connectom/st,None,0.07165,0.14343,0.035888747539294955,7.573039858114932e-51,True
152,scanner,GE/st,GE/st + FW,0.2858773469924927,0.1607685685157776,0.1811056137084961,0.10199309885501862,True,True,94.912,2999.0,two-sided,0.0,fdr_bh,0.692896,0.7973660998126572,fa,cv,M,GE/st vs GE/st + FW,Only one,0.75629,0.83845,0.04108390018734287,0.0,True
153,scanner,GE/st,Prisma/st + FW,0.2858773469924927,0.1607685685157776,0.1807665228843689,0.10665503889322281,True,True,89.632,2999.0,two-sided,0.0,fdr_bh,0.6940048888888889,0.78600153720564,fa,cv,M,GE/st vs Prisma/st + FW,Only one,0.74506,0.82694,0.040938462794359975,0.0,True
154,scanner,GE/st,Connectom/st + FW,0.2858773469924927,0.1607685685157776,0.18153426051139832,0.10671097785234451,True,True,78.916,2999.0,two-sided,0.0,fdr_bh,0.6922542222222222,0.7800973422085196,fa,cv,M,GE/st vs Connectom/st + FW,Only one,0.73923,0.82096,0.04086265779148046,0.0,True
155,scanner,Prisma/st,Connectom/st,0.2941545844078064,0.17330299317836761,0.30407312512397766,0.17758536338806152,True,True,-10.85,2999.0,two-sided,6.264765297203571e-27,fdr_bh,0.5154964444444444,0.05652681160106065,fa,cv,M,Prisma/st vs Connectom/st,None,0.02071,0.09234,0.035813188398939357,7.645137311841646e-27,True
156,scanner,Prisma/st,GE/st + FW,0.2941545844078064,0.17330299317836761,0.1811056137084961,0.10199309885501862,True,True,77.226,2999.0,two-sided,0.0,fdr_bh,0.6914528888888889,0.8211872427437759,fa,cv,M,Prisma/st vs GE/st + FW,Only one,0.77981,0.86257,0.04138275725622409,0.0,True
157,scanner,Prisma/st,Prisma/st + FW,0.2941545844078064,0.17330299317836761,0.1807665228843689,0.10665503889322281,True,True,90.753,2999.0,two-sided,0.0,fdr_bh,0.6937827777777777,0.8099348237485371,fa,cv,M,Prisma/st vs Prisma/st + FW,Only one,0.7687,0.85117,0.04123517625146289,0.0,True
158,scanner,Prisma/st,Connectom/st + FW,0.2941545844078064,0.17330299317836761,0.18153426051139832,0.10671097785234451,True,True,79.728,2999.0,two-sided,0.0,fdr_bh,0.6918833333333333,0.8042901406965723,fa,cv,M,Prisma/st vs Connectom/st + FW,Only one,0.76312,0.84546,0.04116985930342765,0.0,True
159,scanner,Connectom/st,GE/st + FW,0.30407312512397766,0.17758536338806152,0.1811056137084961,0.10199309885501862,True,True,73.227,2999.0,two-sided,0.0,fdr_bh,0.7032733333333333,0.8795536349811994,fa,cv,M,Connectom/st vs GE/st + FW,Only one,0.83741,0.92169,0.04213636501880058,0.0,True
160,scanner,Connectom/st,Prisma/st + FW,0.30407312512397766,0.17758536338806152,0.1807665228843689,0.10665503889322281,True,True,82.072,2999.0,two-sided,0.0,fdr_bh,0.7054544444444445,0.867513452516817,fa,cv,M,Connectom/st vs Prisma/st + FW,Only one,0.82553,0.90949,0.041976547483183024,0.0,True
161,scanner,Connectom/st,Connectom/st + FW,0.30407312512397766,0.17758536338806152,0.18153426051139832,0.10671097785234451,True,True,92.852,2999.0,two-sided,0.0,fdr_bh,0.7035485555555555,0.861942465982821,fa,cv,M,Connectom/st vs Connectom/st + FW,Only one,0.82004,0.90385,0.04190753401717906,0.0,True
162,scanner,GE/st + FW,Prisma/st + FW,0.1811056137084961,0.10199309885501862,0.1807665228843689,0.10665503889322281,True,True,0.686,2999.0,two-sided,0.49251571117117177,fdr_bh,0.5025092222222223,0.0032500966720609066,fa,cv,M,GE/st + FW vs Prisma/st + FW,Both,-0.03253,0.03903,0.035779903327939094,0.4966544986600051,False
163,scanner,GE/st + FW,Connectom/st + FW,0.1811056137084961,0.10199309885501862,0.18153426051139832,0.10671097785234451,True,True,-0.606,2999.0,two-sided,0.5446217483855784,fdr_bh,0.5009904444444444,0.004107042795859344,fa,cv,M,GE/st + FW vs Connectom/st + FW,Both,-0.03168,0.03989,0.03578295720414066,0.5476643279854978,False
164,scanner,Prisma/st + FW,Connectom/st + FW,0.1807665228843689,0.10665503889322281,0.18153426051139832,0.10671097785234451,True,True,-1.393,2999.0,two-sided,0.16372927010387062,fdr_bh,0.5014601111111111,0.007195537841813193,fa,cv,M,Prisma/st + FW vs Connectom/st + FW,Both,-0.02859,0.04298,0.03578446215818681,0.16697602616825333,False
165,scanner,GE/st,Prisma/st,0.2901853322982788,0.16453513503074646,0.3004767596721649,0.17295700311660767,True,True,-9.127,2999.0,two-sided,1.2567360855038448e-19,fdr_bh,0.5152888888888889,0.060980030642254025,fa,cv,N,GE/st vs Prisma/st,None,0.02516,0.0968,0.03581996935774597,1.4809328667148416e-19,True
166,scanner,GE/st,Connectom/st,0.2901853322982788,0.16453513503074646,0.30658435821533203,0.17964808642864227,True,True,-14.79,2999.0,two-sided,7.946624357465779e-48,fdr_bh,0.523465,0.09528050734251559,fa,cv,N,GE/st vs Connectom/st,None,0.05942,0.13115,0.0358694926574844,1.0144626839318016e-47,True
167,scanner,GE/st,GE/st + FW,0.2901853322982788,0.16453513503074646,0.18386243283748627,0.10567502677440643,True,True,94.895,2999.0,two-sided,0.0,fdr_bh,0.6917238888888889,0.7868659168144673,fa,cv,N,GE/st vs GE/st + FW,Only one,0.74592,0.82782,0.04095408318553273,0.0,True
168,scanner,GE/st,Prisma/st + FW,0.2901853322982788,0.16453513503074646,0.18546992540359497,0.10830099880695343,True,True,75.348,2999.0,two-sided,0.0,fdr_bh,0.6885516666666667,0.7675105593039238,fa,cv,N,GE/st vs Prisma/st + FW,Only one,0.7268,0.80822,0.04070944069607629,0.0,True
169,scanner,GE/st,Connectom/st + FW,0.2901853322982788,0.16453513503074646,0.18602314591407776,0.11098071187734604,True,True,81.191,2999.0,two-sided,0.0,fdr_bh,0.6875495555555555,0.7560303661522348,fa,cv,N,GE/st vs Connectom/st + FW,Only one,0.71545,0.79661,0.040579633847765195,0.0,True
170,scanner,Prisma/st,Connectom/st,0.3004767596721649,0.17295700311660767,0.30658435821533203,0.17964808642864227,True,True,-7.482,2999.0,two-sided,9.566827936138471e-14,fdr_bh,0.50889,0.034638380045778676,fa,cv,N,Prisma/st vs Connectom/st,None,-0.00116,0.07043,0.03579161995422133,1.0662718442754952e-13,True
171,scanner,Prisma/st,GE/st + FW,0.3004767596721649,0.17295700311660767,0.18386243283748627,0.10567502677440643,True,True,75.692,2999.0,two-sided,0.0,fdr_bh,0.700813,0.836944148065583,fa,cv,N,Prisma/st vs GE/st + FW,Only one,0.79536,0.87852,0.04157585193441693,0.0,True
172,scanner,Prisma/st,Prisma/st + FW,0.3004767596721649,0.17295700311660767,0.18546992540359497,0.10830099880695343,True,True,94.113,2999.0,two-sided,0.0,fdr_bh,0.6985343333333334,0.8177008890571377,fa,cv,N,Prisma/st vs Prisma/st + FW,Only one,0.77637,0.85904,0.041339110942862356,0.0,True
173,scanner,Prisma/st,Connectom/st + FW,0.3004767596721649,0.17295700311660767,0.18602314591407776,0.11098071187734604,True,True,88.036,2999.0,two-sided,0.0,fdr_bh,0.697146,0.8060874448339252,fa,cv,N,Prisma/st vs Connectom/st + FW,Only one,0.7649,0.84728,0.041192555166074785,0.0,True
174,scanner,Connectom/st,GE/st + FW,0.30658435821533203,0.17964808642864227,0.18386243283748627,0.10567502677440643,True,True,75.259,2999.0,two-sided,0.0,fdr_bh,0.7012291111111111,0.8601235497932053,fa,cv,N,Connectom/st vs GE/st + FW,Only one,0.81824,0.90201,0.04188645020679471,0.0,True
175,scanner,Connectom/st,Prisma/st + FW,0.30658435821533203,0.17964808642864227,0.18546992540359497,0.10830099880695343,True,True,80.39,2999.0,two-sided,0.0,fdr_bh,0.6990574444444444,0.8411159752717057,fa,cv,N,Connectom/st vs Prisma/st + FW,Only one,0.79948,0.88275,0.04163402472829436,0.0,True
176,scanner,Connectom/st,Connectom/st + FW,0.30658435821533203,0.17964808642864227,0.18602314591407776,0.11098071187734604,True,True,93.523,2999.0,two-sided,0.0,fdr_bh,0.6982165555555555,0.8295540922892334,fa,cv,N,Connectom/st vs Connectom/st + FW,Only one,0.78807,0.87104,0.041485907710766656,0.0,True
177,scanner,GE/st + FW,Prisma/st + FW,0.18386243283748627,0.10567502677440643,0.18546992540359497,0.10830099880695343,True,True,-2.205,2999.0,two-sided,0.027546591561786547,fdr_bh,0.5028528888888889,0.01502296017036241,fa,cv,N,GE/st + FW vs Prisma/st + FW,Both,-0.02076,0.05081,0.03578703982963759,0.028252914422345177,True
178,scanner,GE/st + FW,Connectom/st + FW,0.18386243283748627,0.10567502677440643,0.18602314591407776,0.11098071187734604,True,True,-3.258,2999.0,two-sided,0.001136044555556199,fdr_bh,0.5027458888888889,0.01994327984746242,fa,cv,N,GE/st + FW vs Connectom/st + FW,Both,-0.01584,0.05573,0.03578672015253758,0.0011803060317467002,True
179,scanner,Prisma/st + FW,Connectom/st + FW,0.18546992540359497,0.10830099880695343,0.18602314591407776,0.11098071187734604,True,True,-1.063,2999.0,two-sided,0.28789841020140255,fdr_bh,0.5004852222222222,0.005044984825657196,fa,cv,N,Prisma/st + FW vs Connectom/st + FW,Both,-0.03074,0.04083,0.0357850151743428,0.2918071647600147,False
180,scanner,GE/st,Prisma/st,0.7920989394187927,0.12055108696222305,0.7051816582679749,0.1345537304878235,True,True,74.196,2999.0,two-sided,0.0,fdr_bh,0.808047,0.6813387976678349,adc,raw,H,GE/st vs Prisma/st,None,0.64162,0.72106,0.03972120233216514,0.0,True
181,scanner,GE/st,Connectom/st,0.7920989394187927,0.12055108696222305,0.6946763396263123,0.11756514757871628,True,True,100.858,2999.0,two-sided,0.0,fdr_bh,0.8292122222222222,0.8181758558722085,adc,raw,H,GE/st vs Connectom/st,None,0.77683,0.85952,0.041344144127791416,0.0,True
182,scanner,GE/st,GE/st + FW,0.7920989394187927,0.12055108696222305,1.2341378927230835,0.1132981926202774,True,True,-926.88,2999.0,two-sided,0.0,fdr_bh,0.987915,3.7800729120397465,adc,raw,H,GE/st vs GE/st + FW,Only one,3.67795,3.88219,0.10211708796025354,0.0,True
183,scanner,GE/st,Prisma/st + FW,0.7920989394187927,0.12055108696222305,1.151882529258728,0.12479358166456223,True,True,-302.903,2999.0,two-sided,0.0,fdr_bh,0.9794812222222222,2.93251613767285,adc,raw,H,GE/st vs Prisma/st + FW,Only one,2.85014,3.0149,0.08238386232714978,0.0,True
184,scanner,GE/st,Connectom/st + FW,0.7920989394187927,0.12055108696222305,1.142680048942566,0.11173635721206665,True,True,-331.322,2999.0,two-sided,0.0,fdr_bh,0.9786645555555555,3.0181335065100643,adc,raw,H,GE/st vs Connectom/st + FW,Only one,2.9338,3.10247,0.08433649348993555,0.0,True
185,scanner,Prisma/st,Connectom/st,0.7051816582679749,0.1345537304878235,0.6946763396263123,0.11756514757871628,True,True,9.7,2999.0,two-sided,6.2980298722145435e-22,fdr_bh,0.536896,0.08332628124908126,adc,raw,H,Prisma/st vs Connectom/st,None,0.04748,0.11917,0.03584371875091874,7.495176046271853e-22,True
186,scanner,Prisma/st,GE/st + FW,0.7051816582679749,0.1345537304878235,1.2341378927230835,0.1132981926202774,True,True,-413.959,2999.0,two-sided,0.0,fdr_bh,0.9911443333333333,4.267790892959913,adc,raw,H,Prisma/st vs GE/st + FW,Only one,4.15403,4.38155,0.11375910704008696,0.0,True
187,scanner,Prisma/st,Prisma/st + FW,0.7051816582679749,0.1345537304878235,1.151882529258728,0.12479358166456223,True,True,-888.998,2999.0,two-sided,0.0,fdr_bh,0.9868947777777778,3.444377317017872,adc,raw,H,Prisma/st vs Prisma/st + FW,Only one,3.35016,3.53859,0.09421268298212793,0.0,True
188,scanner,Prisma/st,Connectom/st + FW,0.7051816582679749,0.1345537304878235,1.142680048942566,0.11173635721206665,True,True,-362.396,2999.0,two-sided,0.0,fdr_bh,0.9864647777777777,3.552263811715891,adc,raw,H,Prisma/st vs Connectom/st + FW,Only one,3.45552,3.64901,0.09674618828410919,0.0,True
189,scanner,Connectom/st,GE/st + FW,0.6946763396263123,0.11756514757871628,1.2341378927230835,0.1132981926202774,True,True,-517.121,2999.0,two-sided,0.0,fdr_bh,0.9939376666666667,4.672843870714559,adc,raw,H,Connectom/st vs GE/st + FW,Only one,4.54931,4.79638,0.12353612928544067,0.0,True
190,scanner,Connectom/st,Prisma/st + FW,0.6946763396263123,0.11756514757871628,1.151882529258728,0.12479358166456223,True,True,-424.845,2999.0,two-sided,0.0,fdr_bh,0.9896835555555555,3.7724993726752802,adc,raw,H,Connectom/st vs Prisma/st + FW,Only one,3.67056,3.87444,0.10194062732471965,0.0,True
191,scanner,Connectom/st,Connectom/st + FW,0.6946763396263123,0.11756514757871628,1.142680048942566,0.11173635721206665,True,True,-970.973,2999.0,two-sided,0.0,fdr_bh,0.9892897777777778,3.9070631768901496,adc,raw,H,Connectom/st vs Connectom/st + FW,Only one,3.80193,4.0122,0.1051368231098504,0.0,True
192,scanner,GE/st + FW,Prisma/st + FW,1.2341378927230835,0.1132981926202774,1.151882529258728,0.12479358166456223,True,True,65.616,2999.0,two-sided,0.0,fdr_bh,0.7896135555555556,0.6908687249484645,adc,raw,H,GE/st + FW vs Prisma/st + FW,Both,0.65104,0.73069,0.03982127505153543,0.0,True
193,scanner,GE/st + FW,Connectom/st + FW,1.2341378927230835,0.1132981926202774,1.142680048942566,0.11173635721206665,True,True,83.01,2999.0,two-sided,0.0,fdr_bh,0.8103461111111111,0.8127321545023198,adc,raw,H,GE/st + FW vs Connectom/st + FW,Both,0.77146,0.854,0.041267845497680145,0.0,True
194,scanner,Prisma/st + FW,Connectom/st + FW,1.151882529258728,0.12479358166456223,1.142680048942566,0.11173635721206665,True,True,7.882,2999.0,two-sided,4.473545993483917e-15,fdr_bh,0.5302941111111111,0.07780266065647026,adc,raw,H,Prisma/st + FW vs Connectom/st + FW,Both,0.04196,0.11364,0.03583733934352974,5.06439169073651e-15,True
195,scanner,GE/st,Prisma/st,0.8675190210342407,0.25610366463661194,0.8036022186279297,0.2736276388168335,True,True,39.864,2999.0,two-sided,3.1526798106499366e-279,fdr_bh,0.6845455555555555,0.24128743531077454,adc,raw,L,GE/st vs Prisma/st,None,0.20499,0.27759,0.036302564689225464,4.729019715974905e-279,True
196,scanner,GE/st,Connectom/st,0.8675190210342407,0.25610366463661194,0.7871049046516418,0.25999879837036133,True,True,37.295,2999.0,two-sided,1.8977645908763482e-250,fdr_bh,0.6971384444444444,0.3115817933582287,adc,raw,L,GE/st vs Connectom/st,None,0.27494,0.34822,0.036638206641771254,2.7715831753163706e-250,True
197,scanner,GE/st,GE/st + FW,0.8675190210342407,0.25610366463661194,1.3035615682601929,0.23427875339984894,True,True,-715.279,2999.0,two-sided,0.0,fdr_bh,0.9173852222222222,1.778155138423752,adc,raw,L,GE/st vs GE/st + FW,Only one,1.72067,1.83564,0.05748486157624799,0.0,True
198,scanner,GE/st,Prisma/st + FW,0.8675190210342407,0.25610366463661194,1.2439281940460205,0.25002095103263855,True,True,-241.18,2999.0,two-sided,0.0,fdr_bh,0.9025304444444444,1.4872309805232027,adc,raw,L,GE/st vs Prisma/st + FW,Only one,1.4353,1.53916,0.0519290194767974,0.0,True
199,scanner,GE/st,Connectom/st + FW,0.8675190210342407,0.25610366463661194,1.2285367250442505,0.23977309465408325,True,True,-168.209,2999.0,two-sided,0.0,fdr_bh,0.8990852222222222,1.4558961734353058,adc,raw,L,GE/st vs Connectom/st + FW,Only one,1.40454,1.50725,0.05135382656469423,0.0,True
200,scanner,Prisma/st,Connectom/st,0.8036022186279297,0.2736276388168335,0.7871049046516418,0.25999879837036133,True,True,9.068,2999.0,two-sided,2.141887107973535e-19,fdr_bh,0.5539528888888889,0.06182343859340686,adc,raw,L,Prisma/st vs Connectom/st,None,0.02601,0.09764,0.035816561406593145,2.5157564726605957e-19,True
201,scanner,Prisma/st,GE/st + FW,0.8036022186279297,0.2736276388168335,1.3035615682601929,0.23427875339984894,True,True,-285.669,2999.0,two-sided,0.0,fdr_bh,0.9231367777777778,1.9684603068546864,adc,raw,L,Prisma/st vs GE/st + FW,Only one,1.90713,2.02979,0.06132969314531378,0.0,True
202,scanner,Prisma/st,Prisma/st + FW,0.8036022186279297,0.2736276388168335,1.2439281940460205,0.25002095103263855,True,True,-657.808,2999.0,two-sided,0.0,fdr_bh,0.9090883333333334,1.6815507113098538,adc,raw,L,Prisma/st vs Prisma/st + FW,Only one,1.62596,1.73715,0.05559928869014619,0.0,True
203,scanner,Prisma/st,Connectom/st + FW,0.8036022186279297,0.2736276388168335,1.2285367250442505,0.23977309465408325,True,True,-222.617,2999.0,two-sided,0.0,fdr_bh,0.9059292222222223,1.6551644062020756,adc,raw,L,Prisma/st vs Connectom/st + FW,Only one,1.60008,1.71025,0.05508559379792444,0.0,True
204,scanner,Connectom/st,GE/st + FW,0.7871049046516418,0.25999879837036133,1.3035615682601929,0.23427875339984894,True,True,-240.399,2999.0,two-sided,0.0,fdr_bh,0.9271268888888888,2.089482300080418,adc,raw,L,Connectom/st vs GE/st + FW,Only one,2.02564,2.15332,0.06383769991958177,0.0,True
205,scanner,Connectom/st,Prisma/st + FW,0.7871049046516418,0.25999879837036133,1.2439281940460205,0.25002095103263855,True,True,-263.313,2999.0,two-sided,0.0,fdr_bh,0.9105848888888889,1.791170396462981,adc,raw,L,Connectom/st vs Prisma/st + FW,Only one,1.73342,1.84892,0.057749603537018857,0.0,True
206,scanner,Connectom/st,Connectom/st + FW,0.7871049046516418,0.25999879837036133,1.2285367250442505,0.23977309465408325,True,True,-733.251,2999.0,two-sided,0.0,fdr_bh,0.9069193333333333,1.7663122991736238,adc,raw,L,Connectom/st vs Connectom/st + FW,Only one,1.70906,1.82357,0.05725770082637616,0.0,True
207,scanner,GE/st + FW,Prisma/st + FW,1.3035615682601929,0.23427875339984894,1.2439281940460205,0.25002095103263855,True,True,37.529,2999.0,two-sided,4.796528241825443e-253,fdr_bh,0.6738346666666667,0.2462356052077513,adc,raw,L,GE/st + FW vs Prisma/st + FW,Both,0.20991,0.28256,0.036324394792248665,7.033605568460934e-253,True
208,scanner,GE/st + FW,Connectom/st + FW,1.3035615682601929,0.23427875339984894,1.2285367250442505,0.23977309465408325,True,True,36.294,2999.0,two-sided,1.998071593258543e-239,fdr_bh,0.6874114444444445,0.3164863064762926,adc,raw,L,GE/st + FW vs Connectom/st + FW,Both,0.27982,0.35316,0.03667369352370736,2.8829890724371767e-239,True
209,scanner,Prisma/st + FW,Connectom/st + FW,1.2439281940460205,0.25002095103263855,1.2285367250442505,0.23977309465408325,True,True,8.909,2999.0,two-sided,8.759286874869555e-19,fdr_bh,0.5479308888888889,0.06284087585597295,adc,raw,L,Prisma/st + FW vs Connectom/st + FW,Both,0.02702,0.09866,0.03581912414402705,1.018850815816814e-18,True
210,scanner,GE/st,Prisma/st,0.8834236860275269,0.39774298667907715,0.8210734128952026,0.4022560715675354,True,True,38.355,2999.0,two-sided,3.0473749466376816e-262,fdr_bh,0.696494,0.15585636292166127,adc,raw,M,GE/st vs Prisma/st,None,0.11986,0.19186,0.03600363707833873,4.52393806511161e-262,True
211,scanner,GE/st,Connectom/st,0.8834236860275269,0.39774298667907715,0.7953410148620605,0.356300950050354,True,True,30.21,2999.0,two-sided,2.9247639999954743e-175,fdr_bh,0.7141468888888889,0.23359803282601926,adc,raw,M,GE/st vs Connectom/st,None,0.19733,0.26987,0.036271967173980735,4.0731723017345095e-175,True
212,scanner,GE/st,GE/st + FW,0.8834236860275269,0.39774298667907715,1.3102049827575684,0.3222678601741791,True,True,-263.147,2999.0,two-sided,0.0,fdr_bh,0.9167412222222222,1.1853374522262945,adc,raw,M,GE/st vs GE/st + FW,Only one,1.13865,1.23203,0.04669254777370546,0.0,True
213,scanner,GE/st,Prisma/st + FW,0.8834236860275269,0.39774298667907715,1.2532414197921753,0.33878886699676514,True,True,-177.455,2999.0,two-sided,0.0,fdr_bh,0.9059233333333333,1.0040882478083832,adc,raw,M,GE/st vs Prisma/st + FW,Only one,0.9602,1.04797,0.04388175219161683,0.0,True
214,scanner,GE/st,Connectom/st + FW,0.8834236860275269,0.39774298667907715,1.2320791482925415,0.3065657913684845,True,True,-110.395,2999.0,two-sided,0.0,fdr_bh,0.9037795555555556,0.98994037870155,adc,raw,M,GE/st vs Connectom/st + FW,Only one,0.94626,1.03362,0.04367962129844993,0.0,True
215,scanner,Prisma/st,Connectom/st,0.8210734128952026,0.4022560715675354,0.7953410148620605,0.356300950050354,True,True,9.899,2999.0,two-sided,9.336946236768304e-23,fdr_bh,0.5440663333333333,0.06783700611711742,adc,raw,M,Prisma/st vs Connectom/st,None,0.03201,0.10366,0.035822993882882584,1.1204335484121964e-22,True
216,scanner,Prisma/st,GE/st + FW,0.8210734128952026,0.4022560715675354,1.3102049827575684,0.3222678601741791,True,True,-235.982,2999.0,two-sided,0.0,fdr_bh,0.9227594444444445,1.350046297079654,adc,raw,M,Prisma/st vs GE/st + FW,Only one,1.30057,1.39952,0.04947370292034603,0.0,True
217,scanner,Prisma/st,Prisma/st + FW,0.8210734128952026,0.4022560715675354,1.2532414197921753,0.33878886699676514,True,True,-317.436,2999.0,two-sided,0.0,fdr_bh,0.9133566666666667,1.1662287754581055,adc,raw,M,Prisma/st vs Prisma/st + FW,Only one,1.11985,1.21261,0.04638122454189442,0.0,True
218,scanner,Prisma/st,Connectom/st + FW,0.8210734128952026,0.4022560715675354,1.2320791482925415,0.3065657913684845,True,True,-140.923,2999.0,two-sided,0.0,fdr_bh,0.9113923333333334,1.1595418951287793,adc,raw,M,Prisma/st vs Connectom/st + FW,Only one,1.11327,1.20582,0.04627810487122064,0.0,True
219,scanner,Connectom/st,GE/st + FW,0.7953410148620605,0.356300950050354,1.3102049827575684,0.3222678601741791,True,True,-193.493,2999.0,two-sided,0.0,fdr_bh,0.9381266666666667,1.5173096546509657,adc,raw,M,Connectom/st vs GE/st + FW,Only one,1.46483,1.56979,0.05248034534903434,0.0,True
220,scanner,Connectom/st,Prisma/st + FW,0.7953410148620605,0.356300950050354,1.2532414197921753,0.33878886699676514,True,True,-189.745,2999.0,two-sided,0.0,fdr_bh,0.926878,1.317363814233915,adc,raw,M,Connectom/st vs Prisma/st + FW,Only one,1.26846,1.36627,0.048906185766085075,0.0,True
221,scanner,Connectom/st,Connectom/st + FW,0.7953410148620605,0.356300950050354,1.2320791482925415,0.3065657913684845,True,True,-389.044,2999.0,two-sided,0.0,fdr_bh,0.9247342222222222,1.3175602701651623,adc,raw,M,Connectom/st vs Connectom/st + FW,Only one,1.26865,1.36647,0.04890972983483777,0.0,True
222,scanner,GE/st + FW,Prisma/st + FW,1.3102049827575684,0.3222678601741791,1.2532414197921753,0.33878886699676514,True,True,38.281,2999.0,two-sided,2.0219454271801209e-261,fdr_bh,0.6837458888888889,0.17231936364930622,adc,raw,M,GE/st + FW vs Prisma/st + FW,Both,0.13627,0.20837,0.03605063635069378,2.9954747069335123e-261,True
223,scanner,GE/st + FW,Connectom/st + FW,1.3102049827575684,0.3222678601741791,1.2320791482925415,0.3065657913684845,True,True,32.342,2999.0,two-sided,4.029748570897791e-197,fdr_bh,0.7015415555555555,0.24844747058482314,adc,raw,M,GE/st + FW vs Connectom/st + FW,Both,0.21212,0.28478,0.03633252941517684,5.689056805973352e-197,True
224,scanner,Prisma/st + FW,Connectom/st + FW,1.2532414197921753,0.33878886699676514,1.2320791482925415,0.3065657913684845,True,True,9.267,2999.0,two-sided,3.554239452122556e-20,fdr_bh,0.5367197777777778,0.06557518699590295,adc,raw,M,Prisma/st + FW vs Connectom/st + FW,Both,0.02975,0.1014,0.03582481300409705,4.2089677722503953e-20,True
225,scanner,GE/st,Prisma/st,0.8559370636940002,0.3693624436855316,0.8010942935943604,0.35546717047691345,True,True,28.509,2999.0,two-sided,2.099619160785237e-158,fdr_bh,0.662896,0.151307041296932,adc,raw,N,GE/st vs Prisma/st,None,0.11532,0.1873,0.035992958703067984,2.8904890932416266e-158,True
226,scanner,GE/st,Connectom/st,0.8559370636940002,0.3693624436855316,0.7863382697105408,0.32321593165397644,True,True,30.644,2999.0,two-sided,1.196927650597473e-179,fdr_bh,0.6867814444444444,0.20095946783331348,adc,raw,N,GE/st vs Connectom/st,None,0.16482,0.2371,0.03614053216668653,1.676630172043153e-179,True
227,scanner,GE/st,GE/st + FW,0.8559370636940002,0.3693624436855316,1.2855861186981201,0.30245259404182434,True,True,-289.721,2999.0,two-sided,0.0,fdr_bh,0.926559,1.2789095349164634,adc,raw,N,GE/st vs GE/st + FW,Only one,1.23066,1.32716,0.048250465083536476,0.0,True
228,scanner,GE/st,Prisma/st + FW,0.8559370636940002,0.3693624436855316,1.2355817556381226,0.304101824760437,True,True,-166.607,2999.0,two-sided,0.0,fdr_bh,0.9186085555555555,1.1272972287987848,adc,raw,N,GE/st vs Prisma/st + FW,Only one,1.08154,1.17306,0.04576277120121519,0.0,True
229,scanner,GE/st,Connectom/st + FW,0.8559370636940002,0.3693624436855316,1.224462866783142,0.28391799330711365,True,True,-138.689,2999.0,two-sided,0.0,fdr_bh,0.9174997777777778,1.1280904775869682,adc,raw,N,GE/st vs Connectom/st + FW,Only one,1.08232,1.17386,0.04576952241303167,0.0,True
230,scanner,Prisma/st,Connectom/st,0.8010942935943604,0.35546717047691345,0.7863382697105408,0.32321593165397644,True,True,8.131,2999.0,two-sided,6.139334508653427e-16,fdr_bh,0.536014,0.04347884496479045,adc,raw,N,Prisma/st vs Connectom/st,None,0.00768,0.07928,0.03580115503520955,7.016382295603917e-16,True
231,scanner,Prisma/st,GE/st + FW,0.8010942935943604,0.35546717047691345,1.2855861186981201,0.30245259404182434,True,True,-246.361,2999.0,two-sided,0.0,fdr_bh,0.9342541111111111,1.4726149510370912,adc,raw,N,Prisma/st vs GE/st + FW,Only one,1.42095,1.52428,0.05166504896290891,0.0,True
232,scanner,Prisma/st,Prisma/st + FW,0.8010942935943604,0.35546717047691345,1.2355817556381226,0.304101824760437,True,True,-382.899,2999.0,two-sided,0.0,fdr_bh,0.9288367777777777,1.3173242352023296,adc,raw,N,Prisma/st vs Prisma/st + FW,Only one,1.26842,1.36623,0.0489057647976705,0.0,True
233,scanner,Prisma/st,Connectom/st + FW,0.8010942935943604,0.35546717047691345,1.224462866783142,0.28391799330711365,True,True,-194.873,2999.0,two-sided,0.0,fdr_bh,0.9279548888888889,1.3241334214231937,adc,raw,N,Prisma/st vs Connectom/st + FW,Only one,1.27511,1.37315,0.04901657857680641,0.0,True
234,scanner,Connectom/st,GE/st + FW,0.7863382697105408,0.32321593165397644,1.2855861186981201,0.30245259404182434,True,True,-255.753,2999.0,two-sided,0.0,fdr_bh,0.9365337777777778,1.595686530788148,adc,raw,N,Connectom/st vs GE/st + FW,Only one,1.54174,1.64964,0.05395346921185196,0.0,True
235,scanner,Connectom/st,Prisma/st + FW,0.7863382697105408,0.32321593165397644,1.2355817556381226,0.304101824760437,True,True,-263.8,2999.0,two-sided,0.0,fdr_bh,0.9301041111111111,1.432088549998358,adc,raw,N,Connectom/st vs Prisma/st + FW,Only one,1.38116,1.48302,0.05093145000164201,0.0,True
236,scanner,Connectom/st,Connectom/st + FW,0.7863382697105408,0.32321593165397644,1.224462866783142,0.28391799330711365,True,True,-469.945,2999.0,two-sided,0.0,fdr_bh,0.9290826666666666,1.44307472517286,adc,raw,N,Connectom/st vs Connectom/st + FW,Only one,1.39195,1.4942,0.05112527482714002,0.0,True
237,scanner,GE/st + FW,Prisma/st + FW,1.2855861186981201,0.30245259404182434,1.2355817556381226,0.304101824760437,True,True,30.379,2999.0,two-sided,5.708136658581318e-177,fdr_bh,0.6536718888888889,0.16485944567053906,adc,raw,N,GE/st + FW vs Prisma/st + FW,Both,0.12883,0.20089,0.03603055432946095,7.964841849183235e-177,True
238,scanner,GE/st + FW,Connectom/st + FW,1.2855861186981201,0.30245259404182434,1.224462866783142,0.28391799330711365,True,True,32.056,2999.0,two-sided,3.8473650851031155e-194,fdr_bh,0.6762268888888889,0.20845386846080888,adc,raw,N,GE/st + FW vs Connectom/st + FW,Both,0.17228,0.24462,0.036166131539191126,5.410357150926256e-194,True
239,scanner,Prisma/st + FW,Connectom/st + FW,1.2355817556381226,0.304101824760437,1.224462866783142,0.28391799330711365,True,True,6.712,2999.0,two-sided,2.2878910184838966e-11,fdr_bh,0.5307972222222223,0.03781334426976834,adc,raw,N,Prisma/st + FW vs Connectom/st + FW,Both,0.00202,0.07361,0.03579665573023166,2.511099898335984e-11,True
240,scanner,GE/st,Prisma/st,0.7902617454528809,0.12199342250823975,0.7035504579544067,0.1341547966003418,True,True,77.225,2999.0,two-sided,0.0,fdr_bh,0.8079434444444444,0.676955278651912,adc,aic,H,GE/st vs Prisma/st,None,0.63728,0.71663,0.03967472134808803,0.0,True
241,scanner,GE/st,Connectom/st,0.7902617454528809,0.12199342250823975,0.6940376162528992,0.11810725927352905,True,True,99.409,2999.0,two-sided,0.0,fdr_bh,0.8256607777777778,0.8014312658977137,adc,aic,H,GE/st vs Connectom/st,None,0.7603,0.84256,0.041128734102286235,0.0,True
242,scanner,GE/st,GE/st + FW,0.7902617454528809,0.12199342250823975,1.233798861503601,0.12225901335477829,True,True,-825.529,2999.0,two-sided,0.0,fdr_bh,0.9877827777777778,3.63133896396187,adc,aic,H,GE/st vs GE/st + FW,Only one,3.53273,3.72994,0.0986010360381302,0.0,True
243,scanner,GE/st,Prisma/st + FW,0.7902617454528809,0.12199342250823975,1.1515986919403076,0.1328810304403305,True,True,-298.123,2999.0,two-sided,0.0,fdr_bh,0.9790651111111112,2.8350568632378015,adc,aic,H,GE/st vs Prisma/st + FW,Only one,2.75489,2.91522,0.08016313676219866,0.0,True
244,scanner,GE/st,Connectom/st + FW,0.7902617454528809,0.12199342250823975,1.1431673765182495,0.1174464225769043,True,True,-327.322,2999.0,two-sided,0.0,fdr_bh,0.9783668888888889,2.947391844052792,adc,aic,H,GE/st vs Connectom/st + FW,Only one,2.86467,3.03011,0.08271815594720788,0.0,True
245,scanner,Prisma/st,Connectom/st,0.7035504579544067,0.1341547966003418,0.6940376162528992,0.11810725927352905,True,True,9.152,2999.0,two-sided,1.0060046697348883e-19,fdr_bh,0.5342064444444444,0.07541088268121385,adc,aic,H,Prisma/st vs Connectom/st,None,0.03958,0.11125,0.035839117318786154,1.1874153478838026e-19,True
246,scanner,Prisma/st,GE/st + FW,0.7035504579544067,0.1341547966003418,1.233798861503601,0.12225901335477829,True,True,-426.076,2999.0,two-sided,0.0,fdr_bh,0.9914665555555555,4.13536293011209,adc,aic,H,Prisma/st vs GE/st + FW,Only one,4.02478,4.24595,0.11058706988790945,0.0,True
247,scanner,Prisma/st,Prisma/st + FW,0.7035504579544067,0.1341547966003418,1.1515986919403076,0.1328810304403305,True,True,-862.158,2999.0,two-sided,0.0,fdr_bh,0.9870947777777778,3.355296455253342,adc,aic,H,Prisma/st vs Prisma/st + FW,Only one,3.26316,3.44743,0.09213354474665802,0.0,True
248,scanner,Prisma/st,Connectom/st + FW,0.7035504579544067,0.1341547966003418,1.1431673765182495,0.1174464225769043,True,True,-381.498,2999.0,two-sided,0.0,fdr_bh,0.9867306666666666,3.4941161833130026,adc,aic,H,Prisma/st vs Connectom/st + FW,Only one,3.39874,3.58949,0.09537381668699751,0.0,True
249,scanner,Connectom/st,GE/st + FW,0.6940376162528992,0.11810725927352905,1.233798861503601,0.12225901335477829,True,True,-482.57,2999.0,two-sided,0.0,fdr_bh,0.9938771111111111,4.490594796114141,adc,aic,H,Connectom/st vs GE/st + FW,Only one,4.37147,4.60972,0.11912520388585968,0.0,True
250,scanner,Connectom/st,Prisma/st + FW,0.6940376162528992,0.11810725927352905,1.1515986919403076,0.1328810304403305,True,True,-401.53,2999.0,two-sided,0.0,fdr_bh,0.9896034444444445,3.6456189446633367,adc,aic,H,Connectom/st vs Prisma/st + FW,Only one,3.54668,3.74456,0.0989410553366632,0.0,True
251,scanner,Connectom/st,Connectom/st + FW,0.6940376162528992,0.11810725927352905,1.1431673765182495,0.1174464225769043,True,True,-882.941,2999.0,two-sided,0.0,fdr_bh,0.9892903333333334,3.8129193690090957,adc,aic,H,Connectom/st vs Connectom/st + FW,Only one,3.71002,3.91582,0.10290063099090441,0.0,True
252,scanner,GE/st + FW,Prisma/st + FW,1.233798861503601,0.12225901335477829,1.1515986919403076,0.1328810304403305,True,True,62.716,2999.0,two-sided,0.0,fdr_bh,0.7800727777777777,0.6442727834100843,adc,aic,H,GE/st + FW vs Prisma/st + FW,Both,0.60495,0.6836,0.03932721658991567,0.0,True
253,scanner,GE/st + FW,Connectom/st + FW,1.233798861503601,0.12225901335477829,1.1431673765182495,0.1174464225769043,True,True,75.255,2999.0,two-sided,0.0,fdr_bh,0.7982422222222222,0.7560959967185918,adc,aic,H,GE/st + FW vs Connectom/st + FW,Both,0.71552,0.79667,0.040574003281408144,0.0,True
254,scanner,Prisma/st + FW,Connectom/st + FW,1.1515986919403076,0.1328810304403305,1.1431673765182495,0.1174464225769043,True,True,6.84,2999.0,two-sided,9.574057128990708e-12,fdr_bh,0.5256152222222222,0.06735387199828388,adc,aic,H,Prisma/st + FW vs Connectom/st + FW,Both,0.03153,0.10318,0.03582612800171611,1.0524154401333297e-11,True
255,scanner,GE/st,Prisma/st,0.864431619644165,0.2555544078350067,0.8018916249275208,0.2698809802532196,True,True,40.738,2999.0,two-sided,3.714806536980472e-289,fdr_bh,0.6808454444444444,0.23802041393581536,adc,aic,L,GE/st vs Prisma/st,None,0.20173,0.27431,0.03628958606418464,5.64274410680578e-289,True
256,scanner,GE/st,Connectom/st,0.864431619644165,0.2555544078350067,0.7864431738853455,0.2583821713924408,True,True,36.931,2999.0,two-sided,1.971142709087113e-246,fdr_bh,0.692038,0.3034564835343612,adc,aic,L,GE/st vs Connectom/st,None,0.26686,0.34005,0.0365935164656388,2.8613361906103253e-246,True
257,scanner,GE/st,GE/st + FW,0.864431619644165,0.2555544078350067,1.3031704425811768,0.24772058427333832,True,True,-737.196,2999.0,two-sided,0.0,fdr_bh,0.9158501111111111,1.7433171919054247,adc,aic,L,GE/st vs GE/st + FW,Only one,1.68652,1.80012,0.056802808094575274,0.0,True
258,scanner,GE/st,Prisma/st + FW,0.864431619644165,0.2555544078350067,1.2446573972702026,0.259577214717865,True,True,-241.237,2999.0,two-sided,0.0,fdr_bh,0.9011673333333333,1.4760431583863847,adc,aic,L,GE/st vs Prisma/st + FW,Only one,1.42432,1.52777,0.051726841613615404,0.0,True
259,scanner,GE/st,Connectom/st + FW,0.864431619644165,0.2555544078350067,1.2297776937484741,0.24785907566547394,True,True,-172.857,2999.0,two-sided,0.0,fdr_bh,0.8978315555555556,1.451293578232875,adc,aic,L,GE/st vs Connectom/st + FW,Only one,1.40002,1.50257,0.05127642176712488,0.0,True
260,scanner,Prisma/st,Connectom/st,0.8018916249275208,0.2698809802532196,0.7864431738853455,0.2583821713924408,True,True,9.058,2999.0,two-sided,2.327304148284482e-19,fdr_bh,0.5520594444444444,0.05848039642082846,adc,aic,L,Prisma/st vs Connectom/st,None,0.02267,0.09429,0.03580960357917154,2.729086297662585e-19,True
261,scanner,Prisma/st,GE/st + FW,0.8018916249275208,0.2698809802532196,1.3031704425811768,0.24772058427333832,True,True,-295.417,2999.0,two-sided,0.0,fdr_bh,0.9214704444444445,1.9366871473160563,adc,aic,L,Prisma/st vs GE/st + FW,Only one,1.87601,1.99737,0.0606828526839438,0.0,True
262,scanner,Prisma/st,Prisma/st + FW,0.8018916249275208,0.2698809802532196,1.2446573972702026,0.259577214717865,True,True,-741.254,2999.0,two-sided,0.0,fdr_bh,0.9070787777777778,1.6723149626660145,adc,aic,L,Prisma/st vs Prisma/st + FW,Only one,1.6169,1.72773,0.05541503733398545,0.0,True
263,scanner,Prisma/st,Connectom/st + FW,0.8018916249275208,0.2698809802532196,1.2297776937484741,0.24785907566547394,True,True,-242.694,2999.0,two-sided,0.0,fdr_bh,0.9039527777777778,1.652692488414826,adc,aic,L,Prisma/st vs Connectom/st + FW,Only one,1.59765,1.70773,0.055037511585174004,0.0,True
264,scanner,Connectom/st,GE/st + FW,0.7864431738853455,0.2583821713924408,1.3031704425811768,0.24772058427333832,True,True,-230.314,2999.0,two-sided,0.0,fdr_bh,0.9261261111111111,2.04173031260805,adc,aic,L,Connectom/st vs GE/st + FW,Only one,1.97889,2.10457,0.0628396873919499,0.0,True
265,scanner,Connectom/st,Prisma/st + FW,0.7864431738853455,0.2583821713924408,1.2446573972702026,0.259577214717865,True,True,-253.607,2999.0,two-sided,0.0,fdr_bh,0.9099434444444444,1.7690844640237002,adc,aic,L,Connectom/st vs Prisma/st + FW,Only one,1.71178,1.82639,0.057305535976299726,0.0,True
266,scanner,Connectom/st,Connectom/st + FW,0.7864431738853455,0.2583821713924408,1.2297776937484741,0.24785907566547394,True,True,-764.785,2999.0,two-sided,0.0,fdr_bh,0.9064922222222223,1.7512562312428752,adc,aic,L,Connectom/st vs Connectom/st + FW,Only one,1.6943,1.80821,0.05695376875712488,0.0,True
267,scanner,GE/st + FW,Prisma/st + FW,1.3031704425811768,0.24772058427333832,1.2446573972702026,0.259577214717865,True,True,34.661,2999.0,two-sided,1.095148983298397e-221,fdr_bh,0.661756,0.23065633966597665,adc,aic,L,GE/st + FW vs Prisma/st + FW,Both,0.1944,0.26691,0.03625366033402333,1.5707316095116452e-221,True
268,scanner,GE/st + FW,Connectom/st + FW,1.3031704425811768,0.24772058427333832,1.2297776937484741,0.24785907566547394,True,True,33.03,2999.0,two-sided,2.5360837617114993e-204,fdr_bh,0.6764343333333334,0.29615247448445847,adc,aic,L,GE/st + FW vs Connectom/st + FW,Both,0.25959,0.33271,0.036557525515541534,3.5873876393561484e-204,True
269,scanner,Prisma/st + FW,Connectom/st + FW,1.2446573972702026,0.259577214717865,1.2297776937484741,0.24785907566547394,True,True,8.169,2999.0,two-sided,4.536956717093875e-16,fdr_bh,0.5432412222222223,0.05863925611902014,adc,aic,L,Prisma/st + FW vs Connectom/st + FW,Both,0.02282,0.09445,0.035810743880979864,5.193336782682973e-16,True
270,scanner,GE/st,Prisma/st,0.8794970512390137,0.39415016770362854,0.8179334402084351,0.39852383732795715,True,True,40.428,2999.0,two-sided,1.2420533659079123e-285,fdr_bh,0.6973136666666667,0.15531205085972288,adc,aic,M,GE/st vs Prisma/st,None,0.11931,0.19131,0.035997949140277125,1.8826914177972565e-285,True
271,scanner,GE/st,Connectom/st,0.8794970512390137,0.39415016770362854,0.7952753305435181,0.3588503897190094,True,True,29.712,2999.0,two-sided,2.8253696217778382e-170,fdr_bh,0.7114401111111112,0.22366817289506405,adc,aic,M,GE/st vs Connectom/st,None,0.18744,0.2599,0.03623182710493597,3.919587914605094e-170,True
272,scanner,GE/st,GE/st + FW,0.8794970512390137,0.39415016770362854,1.3103543519973755,0.3389919698238373,True,True,-326.829,2999.0,two-sided,0.0,fdr_bh,0.9164417777777778,1.1752248338764058,adc,aic,M,GE/st vs GE/st + FW,Only one,1.1287,1.22175,0.04652516612359414,0.0,True
273,scanner,GE/st,Prisma/st + FW,0.8794970512390137,0.39415016770362854,1.2536852359771729,0.35034623742103577,True,True,-195.377,2999.0,two-sided,0.0,fdr_bh,0.9050977777777778,1.005085830080715,adc,aic,M,GE/st vs Prisma/st + FW,Only one,0.96119,1.04899,0.04390416991928503,0.0,True
274,scanner,GE/st,Connectom/st + FW,0.8794970512390137,0.39415016770362854,1.2340275049209595,0.31799980998039246,True,True,-117.884,2999.0,two-sided,0.0,fdr_bh,0.9032553333333333,0.9955378273076931,adc,aic,M,GE/st vs Connectom/st + FW,Only one,0.95178,1.0393,0.043762172692306756,0.0,True
275,scanner,Prisma/st,Connectom/st,0.8179334402084351,0.39852383732795715,0.7952753305435181,0.3588503897190094,True,True,9.322,2999.0,two-sided,2.143912634229715e-20,fdr_bh,0.5402158888888889,0.05982568704470913,adc,aic,M,Prisma/st vs Connectom/st,None,0.02401,0.09564,0.035814312955290875,2.5430265183614413e-20,True
276,scanner,Prisma/st,GE/st + FW,0.8179334402084351,0.39852383732795715,1.3103543519973755,0.3389919698238373,True,True,-255.353,2999.0,two-sided,0.0,fdr_bh,0.9221968888888888,1.3351831413228021,adc,aic,M,Prisma/st vs GE/st + FW,Only one,1.28597,1.3844,0.04921685867719794,0.0,True
277,scanner,Prisma/st,Prisma/st + FW,0.8179334402084351,0.39852383732795715,1.2536852359771729,0.35034623742103577,True,True,-365.237,2999.0,two-sided,0.0,fdr_bh,0.9121972222222222,1.163612543889609,adc,aic,M,Prisma/st vs Prisma/st + FW,Only one,1.11727,1.20995,0.046337456110391084,0.0,True
278,scanner,Prisma/st,Connectom/st + FW,0.8179334402084351,0.39852383732795715,1.2340275049209595,0.31799980998039246,True,True,-154.6,2999.0,two-sided,0.0,fdr_bh,0.9105117777777778,1.1612792822835312,adc,aic,M,Prisma/st vs Connectom/st + FW,Only one,1.11498,1.20758,0.04630071771646893,0.0,True
279,scanner,Connectom/st,GE/st + FW,0.7952753305435181,0.3588503897190094,1.3103543519973755,0.3389919698238373,True,True,-184.138,2999.0,two-sided,0.0,fdr_bh,0.9364617777777777,1.4760197508302055,adc,aic,M,Connectom/st vs GE/st + FW,Only one,1.4243,1.52774,0.05172024916979456,0.0,True
280,scanner,Connectom/st,Prisma/st + FW,0.7952753305435181,0.3588503897190094,1.2536852359771729,0.35034623742103577,True,True,-184.484,2999.0,two-sided,0.0,fdr_bh,0.9252948888888889,1.2925964550921303,adc,aic,M,Connectom/st vs Prisma/st + FW,Only one,1.24412,1.34108,0.04848354490786977,0.0,True
281,scanner,Connectom/st,Connectom/st + FW,0.7952753305435181,0.3588503897190094,1.2340275049209595,0.31799980998039246,True,True,-429.131,2999.0,two-sided,0.0,fdr_bh,0.9235896666666666,1.296290524488463,adc,aic,M,Connectom/st vs Connectom/st + FW,Only one,1.24775,1.34483,0.04853947551153692,0.0,True
282,scanner,GE/st + FW,Prisma/st + FW,1.3103543519973755,0.3389919698238373,1.2536852359771729,0.35034623742103577,True,True,35.361,2999.0,two-sided,2.971046725406482e-229,fdr_bh,0.6721451111111111,0.1643954422599146,adc,aic,M,GE/st + FW vs Prisma/st + FW,Both,0.12837,0.20042,0.036024557740085394,4.26976774908716e-229,True
283,scanner,GE/st + FW,Connectom/st + FW,1.3103543519973755,0.3389919698238373,1.2340275049209595,0.31799980998039246,True,True,28.99,2999.0,two-sided,4.143881393941001e-163,fdr_bh,0.6892833333333334,0.23232348382772366,adc,aic,M,GE/st + FW vs Connectom/st + FW,Both,0.19606,0.26859,0.03626651617227633,5.726669104870481e-163,True
284,scanner,Prisma/st + FW,Connectom/st + FW,1.2536852359771729,0.35034623742103577,1.2340275049209595,0.31799980998039246,True,True,8.205,2999.0,two-sided,3.374355502710621e-16,fdr_bh,0.5306615555555556,0.05881765290436138,adc,aic,M,Prisma/st + FW vs Connectom/st + FW,Both,0.023,0.09463,0.03581234709563862,3.874857993543297e-16,True
285,scanner,GE/st,Prisma/st,0.8537224531173706,0.3987591862678528,0.798420250415802,0.3560253083705902,True,True,18.939,2999.0,two-sided,1.2030300864156756e-75,fdr_bh,0.6630948888888889,0.1465195681847131,adc,aic,N,GE/st vs Prisma/st,None,0.11054,0.18249,0.03597043181528692,1.5893241508610762e-75,True
286,scanner,GE/st,Connectom/st,0.8537224531173706,0.3987591862678528,0.784848153591156,0.32721754908561707,True,True,21.087,2999.0,two-sided,3.705263558963909e-92,fdr_bh,0.6861312222222222,0.189718887891836,adc,aic,N,GE/st vs Connectom/st,None,0.15361,0.22582,0.036101112108163996,4.9679511405102687e-92,True
287,scanner,GE/st,GE/st + FW,0.8537224531173706,0.3987591862678528,1.2859466075897217,0.3261220157146454,True,True,-176.248,2999.0,two-sided,0.0,fdr_bh,0.9263411111111111,1.1923886649943864,adc,aic,N,GE/st vs GE/st + FW,Only one,1.14558,1.23919,0.046801335005613565,0.0,True
288,scanner,GE/st,Prisma/st + FW,0.8537224531173706,0.3987591862678528,1.2360215187072754,0.31574562191963196,True,True,-121.3,2999.0,two-sided,0.0,fdr_bh,0.9187275555555555,1.0699751222341658,adc,aic,N,GE/st vs Prisma/st + FW,Only one,1.0251,1.11485,0.0448748777658341,0.0,True
289,scanner,GE/st,Connectom/st + FW,0.8537224531173706,0.3987591862678528,1.225471019744873,0.2937220633029938,True,True,-106.611,2999.0,two-sided,0.0,fdr_bh,0.9178551111111111,1.0735366632977992,adc,aic,N,GE/st vs Connectom/st + FW,Only one,1.02861,1.11846,0.04492333670220083,0.0,True
290,scanner,Prisma/st,Connectom/st,0.798420250415802,0.3560253083705902,0.784848153591156,0.32721754908561707,True,True,7.968,2999.0,two-sided,2.2730912414444672e-15,fdr_bh,0.5372167777777778,0.03972350249408064,adc,aic,N,Prisma/st vs Connectom/st,None,0.00393,0.07552,0.035796497505919365,2.589597616835469e-15,True
291,scanner,Prisma/st,GE/st + FW,0.798420250415802,0.3560253083705902,1.2859466075897217,0.3261220157146454,True,True,-249.437,2999.0,two-sided,0.0,fdr_bh,0.9343524444444444,1.4292085486712023,adc,aic,N,Prisma/st vs GE/st + FW,Only one,1.37833,1.48008,0.05087145132879778,0.0,True
292,scanner,Prisma/st,Prisma/st + FW,0.798420250415802,0.3560253083705902,1.2360215187072754,0.31574562191963196,True,True,-416.62,2999.0,two-sided,0.0,fdr_bh,0.9287477777777777,1.302665917453889,adc,aic,N,Prisma/st vs Prisma/st + FW,Only one,1.25401,1.35132,0.04865408254611103,0.0,True
293,scanner,Prisma/st,Connectom/st + FW,0.798420250415802,0.3560253083705902,1.225471019744873,0.2937220633029938,True,True,-210.865,2999.0,two-sided,0.0,fdr_bh,0.9279668888888889,1.3143488887305659,adc,aic,N,Prisma/st vs Connectom/st + FW,Only one,1.2655,1.3632,0.04885111126943409,0.0,True
294,scanner,Connectom/st,GE/st + FW,0.784848153591156,0.32721754908561707,1.2859466075897217,0.3261220157146454,True,True,-231.52,2999.0,two-sided,0.0,fdr_bh,0.9362647777777777,1.5337684113687182,adc,aic,N,Connectom/st vs GE/st + FW,Only one,1.48098,1.58656,0.05279158863128175,0.0,True
295,scanner,Connectom/st,Prisma/st + FW,0.784848153591156,0.32721754908561707,1.2360215187072754,0.31574562191963196,True,True,-257.259,2999.0,two-sided,0.0,fdr_bh,0.9294771111111111,1.4032435064157407,adc,aic,N,Connectom/st vs Prisma/st + FW,Only one,1.35283,1.45365,0.050406493584259415,0.0,True
296,scanner,Connectom/st,Connectom/st + FW,0.784848153591156,0.32721754908561707,1.225471019744873,0.2937220633029938,True,True,-484.078,2999.0,two-sided,0.0,fdr_bh,0.9285007777777777,1.419035792993591,adc,aic,N,Connectom/st vs Connectom/st + FW,Only one,1.36834,1.46973,0.05069420700640892,0.0,True
297,scanner,GE/st + FW,Prisma/st + FW,1.2859466075897217,0.3261220157146454,1.2360215187072754,0.31574562191963196,True,True,27.651,2999.0,two-sided,4.1579091156292626e-150,fdr_bh,0.6433118888888889,0.15554249187326136,adc,aic,N,GE/st + FW vs Prisma/st + FW,Both,0.11954,0.19154,0.03599750812673863,5.691434530899371e-150,True
298,scanner,GE/st + FW,Connectom/st + FW,1.2859466075897217,0.3261220157146454,1.225471019744873,0.2937220633029938,True,True,27.921,2999.0,two-sided,1.057961164491428e-152,fdr_bh,0.6629512222222222,0.19510721359585864,adc,aic,N,GE/st + FW vs Connectom/st + FW,Both,0.15898,0.23123,0.03612278640414135,1.450918168445387e-152,True
299,scanner,Prisma/st + FW,Connectom/st + FW,1.2360215187072754,0.31574562191963196,1.225471019744873,0.2937220633029938,True,True,6.056,2999.0,two-sided,1.5674459187312764e-09,fdr_bh,0.525471,0.03461768330322052,adc,aic,N,Prisma/st + FW vs Connectom/st + FW,Both,-0.00118,0.07041,0.03579231669677948,1.7151383913168982e-09,True
300,scanner,GE/st,Prisma/st,0.7860093712806702,0.12135878205299377,0.6990483403205872,0.13040046393871307,True,True,89.804,2999.0,two-sided,0.0,fdr_bh,0.8186448888888889,0.6907405649178655,adc,cv,H,GE/st vs Prisma/st,None,0.65092,0.73056,0.03981943508213448,0.0,True
301,scanner,GE/st,Connectom/st,0.7860093712806702,0.12135878205299377,0.6919604539871216,0.11812172830104828,True,True,104.438,2999.0,two-sided,0.0,fdr_bh,0.8232297777777777,0.785342381578163,adc,cv,H,GE/st vs Connectom/st,None,0.74441,0.82627,0.0409276184218369,0.0,True
302,scanner,GE/st,GE/st + FW,0.7860093712806702,0.12135878205299377,1.2301198244094849,0.12412217259407043,True,True,-913.014,2999.0,two-sided,0.0,fdr_bh,0.9880866666666667,3.617836007971522,adc,cv,H,GE/st vs GE/st + FW,Only one,3.51955,3.71612,0.09828399202847793,0.0,True
303,scanner,GE/st,Prisma/st + FW,0.7860093712806702,0.12135878205299377,1.1472761631011963,0.13359513878822327,True,True,-330.269,2999.0,two-sided,0.0,fdr_bh,0.9794658888888889,2.8336227608421867,adc,cv,H,GE/st vs Prisma/st + FW,Only one,2.75349,2.91376,0.08013723915781323,0.0,True
304,scanner,GE/st,Connectom/st + FW,0.7860093712806702,0.12135878205299377,1.1408246755599976,0.118856281042099,True,True,-354.565,2999.0,two-sided,0.0,fdr_bh,0.9789021111111111,2.953777595434507,adc,cv,H,GE/st vs Connectom/st + FW,Only one,2.87091,3.03664,0.08286240456549265,0.0,True
305,scanner,Prisma/st,Connectom/st,0.6990483403205872,0.13040046393871307,0.6919604539871216,0.11812172830104828,True,True,7.964,2999.0,two-sided,2.3505575352716562e-15,fdr_bh,0.5318572222222222,0.05703265655467959,adc,cv,H,Prisma/st vs Connectom/st,None,0.02122,0.09285,0.035817343445320414,2.6736199453326897e-15,True
306,scanner,Prisma/st,GE/st + FW,0.6990483403205872,0.13040046393871307,1.2301198244094849,0.12412217259407043,True,True,-486.525,2999.0,two-sided,0.0,fdr_bh,0.9922872222222222,4.17255701553012,adc,cv,H,Prisma/st vs GE/st + FW,Only one,4.06108,4.28403,0.11147298446987985,0.0,True
307,scanner,Prisma/st,Prisma/st + FW,0.6990483403205872,0.13040046393871307,1.1472761631011963,0.13359513878822327,True,True,-962.145,2999.0,two-sided,0.0,fdr_bh,0.9884534444444445,3.395297451561751,adc,cv,H,Prisma/st vs Prisma/st + FW,Only one,3.30223,3.48836,0.09306254843824924,0.0,True
308,scanner,Prisma/st,Connectom/st + FW,0.6990483403205872,0.13040046393871307,1.1408246755599976,0.118856281042099,True,True,-443.035,2999.0,two-sided,0.0,fdr_bh,0.9881965555555555,3.5443060328455718,adc,cv,H,Prisma/st vs Connectom/st + FW,Only one,3.44775,3.64086,0.09655396715442821,0.0,True
309,scanner,Connectom/st,GE/st + FW,0.6919604539871216,0.11812172830104828,1.2301198244094849,0.12412217259407043,True,True,-510.404,2999.0,two-sided,0.0,fdr_bh,0.9939353333333333,4.44256399174447,adc,cv,H,Connectom/st vs GE/st + FW,Only one,4.3246,4.56053,0.11796600825552961,0.0,True
310,scanner,Connectom/st,Prisma/st + FW,0.6919604539871216,0.11812172830104828,1.1472761631011963,0.13359513878822327,True,True,-438.203,2999.0,two-sided,0.0,fdr_bh,0.9896815555555556,3.6172287214373275,adc,cv,H,Connectom/st vs Prisma/st + FW,Only one,3.51896,3.7155,0.09827127856267248,0.0,True
311,scanner,Connectom/st,Connectom/st + FW,0.6919604539871216,0.11812172830104828,1.1408246755599976,0.118856281042099,True,True,-977.369,2999.0,two-sided,0.0,fdr_bh,0.9894395555555555,3.7877610175187564,adc,cv,H,Connectom/st vs Connectom/st + FW,Only one,3.68546,3.89007,0.10230898248124376,0.0,True
312,scanner,GE/st + FW,Prisma/st + FW,1.2301198244094849,0.12412217259407043,1.1472761631011963,0.13359513878822327,True,True,70.349,2999.0,two-sided,0.0,fdr_bh,0.7891463333333333,0.6428229560644302,adc,cv,H,GE/st + FW vs Prisma/st + FW,Both,0.60352,0.68213,0.03930704393556983,0.0,True
313,scanner,GE/st + FW,Connectom/st + FW,1.2301198244094849,0.12412217259407043,1.1408246755599976,0.118856281042099,True,True,79.396,2999.0,two-sided,0.0,fdr_bh,0.7972457777777778,0.7349127581682008,adc,cv,H,GE/st + FW vs Connectom/st + FW,Both,0.69459,0.77524,0.040327241831799254,0.0,True
314,scanner,Prisma/st + FW,Connectom/st + FW,1.1472761631011963,0.13359513878822327,1.1408246755599976,0.118856281042099,True,True,5.787,2999.0,two-sided,7.906100375685408e-09,fdr_bh,0.5199952222222223,0.05110433371351041,adc,cv,H,Prisma/st + FW vs Connectom/st + FW,Both,0.0153,0.08691,0.03580566628648959,8.559988376681945e-09,True
315,scanner,GE/st,Prisma/st,0.8599275946617126,0.25226011872291565,0.7984873056411743,0.267026424407959,True,True,44.736,2999.0,two-sided,0.0,fdr_bh,0.6910743333333333,0.2366038960247305,adc,cv,L,GE/st vs Prisma/st,None,0.20032,0.27289,0.03628610397526952,0.0,True
316,scanner,GE/st,Connectom/st,0.8599275946617126,0.25226011872291565,0.7848918437957764,0.25821125507354736,True,True,38.951,2999.0,two-sided,6.242791726477371e-269,fdr_bh,0.6945046666666667,0.29394938133615944,adc,cv,L,GE/st vs Connectom/st,None,0.2574,0.3305,0.03655061866384057,9.306024933879312e-269,True
317,scanner,GE/st,GE/st + FW,0.8599275946617126,0.25226011872291565,1.2993216514587402,0.25086095929145813,True,True,-832.992,2999.0,two-sided,0.0,fdr_bh,0.9155763333333333,1.7464548043564707,adc,cv,L,GE/st vs GE/st + FW,Only one,1.68959,1.80332,0.05686519564352932,0.0,True
318,scanner,GE/st,Prisma/st + FW,0.8599275946617126,0.25226011872291565,1.2415995597839355,0.2619931995868683,True,True,-268.847,2999.0,two-sided,0.0,fdr_bh,0.9009965555555556,1.4841877519946653,adc,cv,L,GE/st vs Prisma/st + FW,Only one,1.43231,1.53606,0.05187224800533463,0.0,True
319,scanner,GE/st,Connectom/st + FW,0.8599275946617126,0.25226011872291565,1.228352427482605,0.25072380900382996,True,True,-190.894,2999.0,two-sided,0.0,fdr_bh,0.8977862222222223,1.4647734932815784,adc,cv,L,GE/st vs Connectom/st + FW,Only one,1.41325,1.51629,0.05151650671842156,0.0,True
320,scanner,Prisma/st,Connectom/st,0.7984873056411743,0.267026424407959,0.7848918437957764,0.25821125507354736,True,True,8.537,2999.0,two-sided,2.1507738552898263e-17,fdr_bh,0.5512894444444445,0.05176232515747974,adc,cv,L,Prisma/st vs Connectom/st,None,0.01595,0.08757,0.03580767484252025,2.48166214071903e-17,True
321,scanner,Prisma/st,GE/st + FW,0.7984873056411743,0.267026424407959,1.2993216514587402,0.25086095929145813,True,True,-327.171,2999.0,two-sided,0.0,fdr_bh,0.921191,1.9339020899839392,adc,cv,L,Prisma/st vs GE/st + FW,Only one,1.87328,1.99452,0.06061791001606087,0.0,True
322,scanner,Prisma/st,Prisma/st + FW,0.7984873056411743,0.267026424407959,1.2415995597839355,0.2619931995868683,True,True,-836.18,2999.0,two-sided,0.0,fdr_bh,0.9066482222222222,1.6750110929580826,adc,cv,L,Prisma/st vs Prisma/st + FW,Only one,1.61954,1.73048,0.055468907041917426,0.0,True
323,scanner,Prisma/st,Connectom/st + FW,0.7984873056411743,0.267026424407959,1.228352427482605,0.25072380900382996,True,True,-261.98,2999.0,two-sided,0.0,fdr_bh,0.9037934444444444,1.6603038147214575,adc,cv,L,Prisma/st vs Connectom/st + FW,Only one,1.60512,1.71549,0.055186185278542466,0.0,True
324,scanner,Connectom/st,GE/st + FW,0.7848918437957764,0.25821125507354736,1.2993216514587402,0.25086095929145813,True,True,-246.725,2999.0,two-sided,0.0,fdr_bh,0.9250204444444444,2.020795853365773,adc,cv,L,Connectom/st vs GE/st + FW,Only one,1.95839,2.08321,0.06241414663422695,0.0,True
325,scanner,Connectom/st,Prisma/st + FW,0.7848918437957764,0.25821125507354736,1.2415995597839355,0.2619931995868683,True,True,-266.337,2999.0,two-sided,0.0,fdr_bh,0.9087736666666667,1.7556582923416126,adc,cv,L,Connectom/st vs Prisma/st + FW,Only one,1.69862,1.8127,0.05704170765838734,0.0,True
326,scanner,Connectom/st,Connectom/st + FW,0.7848918437957764,0.25821125507354736,1.228352427482605,0.25072380900382996,True,True,-853.679,2999.0,two-sided,0.0,fdr_bh,0.9056983333333334,1.7424820400523031,adc,cv,L,Connectom/st vs Connectom/st + FW,Only one,1.6857,1.79927,0.05678795994769681,0.0,True
327,scanner,GE/st + FW,Prisma/st + FW,1.2993216514587402,0.25086095929145813,1.2415995597839355,0.2619931995868683,True,True,37.651,2999.0,two-sided,2.116408228123218e-254,fdr_bh,0.6654966666666666,0.22507324044261087,adc,cv,L,GE/st + FW vs Prisma/st + FW,Both,0.18884,0.26131,0.036236759557389114,3.1161838941691553e-254,True
328,scanner,GE/st + FW,Connectom/st + FW,1.2993216514587402,0.25086095929145813,1.228352427482605,0.25072380900382996,True,True,34.277,2999.0,two-sided,1.4490778801197077e-217,fdr_bh,0.6748343333333333,0.2829445947347141,adc,cv,L,GE/st + FW vs Connectom/st + FW,Both,0.24645,0.31944,0.036495405265285885,2.0701112573138683e-217,True
329,scanner,Prisma/st + FW,Connectom/st + FW,1.2415995597839355,0.2619931995868683,1.228352427482605,0.25072380900382996,True,True,7.666,2999.0,two-sided,2.3878690012348365e-14,fdr_bh,0.5401604444444444,0.05166778385218144,adc,cv,L,Prisma/st + FW vs Connectom/st + FW,Both,0.01586,0.08748,0.035812216147818564,2.690556621109675e-14,True
330,scanner,GE/st,Prisma/st,0.874915599822998,0.3925307095050812,0.8136030435562134,0.3959347903728485,True,True,43.841,2999.0,two-sided,0.0,fdr_bh,0.7141218888888888,0.1555043038196048,adc,cv,M,GE/st vs Prisma/st,None,0.1195,0.1915,0.03599569618039519,0.0,True
331,scanner,GE/st,Connectom/st,0.874915599822998,0.3925307095050812,0.7937232255935669,0.35897010564804077,True,True,30.034,2999.0,two-sided,1.709877733600044e-173,fdr_bh,0.7146066666666666,0.21605357311380105,adc,cv,M,GE/st vs Connectom/st,None,0.17985,0.25225,0.036196426886198924,2.3766640312587484e-173,True
332,scanner,GE/st,GE/st + FW,0.874915599822998,0.3925307095050812,1.3063145875930786,0.34223416447639465,True,True,-348.032,2999.0,two-sided,0.0,fdr_bh,0.9169748888888889,1.17410360223091,adc,cv,M,GE/st vs GE/st + FW,Only one,1.12759,1.22061,0.046506397769090047,0.0,True
333,scanner,GE/st,Prisma/st + FW,0.874915599822998,0.3925307095050812,1.2496728897094727,0.3522798418998718,True,True,-208.169,2999.0,two-sided,0.0,fdr_bh,0.904946,1.0061898611712166,adc,cv,M,GE/st vs Prisma/st + FW,Only one,0.96227,1.05011,0.04392013882878354,0.0,True
334,scanner,GE/st,Connectom/st + FW,0.874915599822998,0.3925307095050812,1.23233163356781,0.32031935453414917,True,True,-124.449,2999.0,two-sided,0.0,fdr_bh,0.9033278888888889,1.0026549566811622,adc,cv,M,GE/st vs Connectom/st + FW,Only one,0.95879,1.04652,0.04386504331883767,0.0,True
335,scanner,Prisma/st,Connectom/st,0.8136030435562134,0.3959347903728485,0.7937232255935669,0.35897010564804077,True,True,8.74,2999.0,two-sided,3.815738517013923e-18,fdr_bh,0.5389201111111112,0.052661815741920595,adc,cv,M,Prisma/st vs Connectom/st,None,0.01685,0.08847,0.0358081842580794,4.416932045418046e-18,True
336,scanner,Prisma/st,GE/st + FW,0.8136030435562134,0.3959347903728485,1.3063145875930786,0.34223416447639465,True,True,-275.317,2999.0,two-sided,0.0,fdr_bh,0.923651,1.3347890852168312,adc,cv,M,Prisma/st vs GE/st + FW,Only one,1.28558,1.38399,0.0492009147831689,0.0,True
337,scanner,Prisma/st,Prisma/st + FW,0.8136030435562134,0.3959347903728485,1.2496728897094727,0.3522798418998718,True,True,-387.106,2999.0,two-sided,0.0,fdr_bh,0.9132027777777778,1.165481976786996,adc,cv,M,Prisma/st vs Prisma/st + FW,Only one,1.11911,1.21185,0.04636802321300415,0.0,True
338,scanner,Prisma/st,Connectom/st + FW,0.8136030435562134,0.3959347903728485,1.23233163356781,0.32031935453414917,True,True,-165.409,2999.0,two-sided,0.0,fdr_bh,0.911774,1.1690717595148277,adc,cv,M,Prisma/st vs Connectom/st + FW,Only one,1.12264,1.2155,0.046428240485172356,0.0,True
339,scanner,Connectom/st,GE/st + FW,0.7937232255935669,0.35897010564804077,1.3063145875930786,0.34223416447639465,True,True,-190.437,2999.0,two-sided,0.0,fdr_bh,0.936078,1.461848605594867,adc,cv,M,Connectom/st vs GE/st + FW,Only one,1.41038,1.51331,0.051461394405132976,0.0,True
340,scanner,Connectom/st,Prisma/st + FW,0.7937232255935669,0.35897010564804077,1.2496728897094727,0.3522798418998718,True,True,-192.817,2999.0,two-sided,0.0,fdr_bh,0.9248253333333334,1.2819477895188802,adc,cv,M,Connectom/st vs Prisma/st + FW,Only one,1.23365,1.33025,0.04830221048111971,0.0,True
341,scanner,Connectom/st,Connectom/st + FW,0.7937232255935669,0.35897010564804077,1.23233163356781,0.32031935453414917,True,True,-448.67,2999.0,two-sided,0.0,fdr_bh,0.9234675555555556,1.2912126186622752,adc,cv,M,Connectom/st vs Connectom/st + FW,Only one,1.24276,1.33967,0.0484573813377247,0.0,True
342,scanner,GE/st + FW,Prisma/st + FW,1.3063145875930786,0.34223416447639465,1.2496728897094727,0.3522798418998718,True,True,38.107,2999.0,two-sided,1.7779294969677342e-259,fdr_bh,0.6858023333333333,0.16309134751808455,adc,cv,M,GE/st + FW vs Prisma/st + FW,Both,0.12707,0.19911,0.036018652481915464,2.6285610632787857e-259,True
343,scanner,GE/st + FW,Connectom/st + FW,1.3063145875930786,0.34223416447639465,1.23233163356781,0.32031935453414917,True,True,29.193,2999.0,two-sided,4.0918892589443965e-165,fdr_bh,0.6900741111111112,0.223298789416512,adc,cv,M,GE/st + FW vs Connectom/st + FW,Both,0.18707,0.25953,0.036231210583487994,5.665692820076857e-165,True
344,scanner,Prisma/st + FW,Connectom/st + FW,1.2496728897094727,0.3522798418998718,1.23233163356781,0.32031935453414917,True,True,7.619,2999.0,two-sided,3.4111704529158456e-14,fdr_bh,0.5251402222222222,0.051558454911622704,adc,cv,M,Prisma/st + FW vs Connectom/st + FW,Both,0.01575,0.08737,0.0358115450883773,3.837566759530327e-14,True
345,scanner,GE/st,Prisma/st,0.8495491743087769,0.3941836655139923,0.7942504286766052,0.35494163632392883,True,True,23.164,2999.0,two-sided,2.394708241960723e-109,fdr_bh,0.6733933333333333,0.1476170305845549,adc,cv,N,GE/st vs Prisma/st,None,0.11164,0.1836,0.035982969415445126,3.259338249927638e-109,True
346,scanner,GE/st,Connectom/st,0.8495491743087769,0.3941836655139923,0.7825076580047607,0.32711169123649597,True,True,24.61,2999.0,two-sided,5.783921071626125e-122,fdr_bh,0.689081,0.18586858419698638,adc,cv,N,GE/st vs Connectom/st,None,0.14978,0.22196,0.036091415803013616,7.887165097671989e-122,True
347,scanner,GE/st,GE/st + FW,0.8495491743087769,0.3941836655139923,1.2824995517730713,0.33289095759391785,True,True,-244.072,2999.0,two-sided,0.0,fdr_bh,0.9276331111111111,1.1907890183665508,adc,cv,N,GE/st vs GE/st + FW,Only one,1.14401,1.23757,0.04678098163344924,0.0,True
348,scanner,GE/st,Prisma/st + FW,0.8495491743087769,0.3941836655139923,1.2326759099960327,0.3182041049003601,True,True,-141.918,2999.0,two-sided,0.0,fdr_bh,0.9197354444444444,1.075478346942431,adc,cv,N,GE/st vs Prisma/st + FW,Only one,1.03052,1.12043,0.044951653057569096,0.0,True
349,scanner,GE/st,Connectom/st + FW,0.8495491743087769,0.3941836655139923,1.2235795259475708,0.29564785957336426,True,True,-122.598,2999.0,two-sided,0.0,fdr_bh,0.9189243333333333,1.08427507455903,adc,cv,N,GE/st vs Connectom/st + FW,Only one,1.03918,1.12937,0.045094925440970046,0.0,True
350,scanner,Prisma/st,Connectom/st,0.7942504286766052,0.35494163632392883,0.7825076580047607,0.32711169123649597,True,True,7.365,2999.0,two-sided,2.2856916368654826e-13,fdr_bh,0.5364797777777778,0.034429104597045006,adc,cv,N,Prisma/st vs Connectom/st,None,-0.00137,0.07022,0.035790895402955,2.5357441888184087e-13,True
351,scanner,Prisma/st,GE/st + FW,0.7942504286766052,0.35494163632392883,1.2824995517730713,0.33289095759391785,True,True,-264.878,2999.0,two-sided,0.0,fdr_bh,0.9355831111111111,1.419496759466225,adc,cv,N,Prisma/st vs GE/st + FW,Only one,1.3688,1.4702,0.05070324053377484,0.0,True
352,scanner,Prisma/st,Prisma/st + FW,0.7942504286766052,0.35494163632392883,1.2326759099960327,0.3182041049003601,True,True,-444.279,2999.0,two-sided,0.0,fdr_bh,0.9299856666666667,1.3024538708957543,adc,cv,N,Prisma/st vs Prisma/st + FW,Only one,1.25381,1.3511,0.048646129104245706,0.0,True
353,scanner,Prisma/st,Connectom/st + FW,0.7942504286766052,0.35494163632392883,1.2235795259475708,0.29564785957336426,True,True,-223.682,2999.0,two-sided,0.0,fdr_bh,0.9292913333333334,1.3196506656589226,adc,cv,N,Prisma/st vs Connectom/st + FW,Only one,1.27071,1.36859,0.048939334341077334,0.0,True
354,scanner,Connectom/st,GE/st + FW,0.7825076580047607,0.32711169123649597,1.2824995517730713,0.33289095759391785,True,True,-242.962,2999.0,two-sided,0.0,fdr_bh,0.9366944444444445,1.5149312283046354,adc,cv,N,Connectom/st vs GE/st + FW,Only one,1.46249,1.56737,0.05243877169536448,0.0,True
355,scanner,Connectom/st,Prisma/st + FW,0.7825076580047607,0.32711169123649597,1.2326759099960327,0.3182041049003601,True,True,-273.49,2999.0,two-sided,0.0,fdr_bh,0.9297402222222222,1.3950128719455133,adc,cv,N,Connectom/st vs Prisma/st + FW,Only one,1.34475,1.44528,0.05026712805448663,0.0,True
356,scanner,Connectom/st,Connectom/st + FW,0.7825076580047607,0.32711169123649597,1.2235795259475708,0.29564785957336426,True,True,-511.174,2999.0,two-sided,0.0,fdr_bh,0.9288838888888888,1.416330370206748,adc,cv,N,Connectom/st vs Connectom/st + FW,Only one,1.36569,1.46697,0.050639629793252094,0.0,True
357,scanner,GE/st + FW,Prisma/st + FW,1.2824995517730713,0.33289095759391785,1.2326759099960327,0.3182041049003601,True,True,28.682,2999.0,two-sided,4.310954362087356e-160,fdr_bh,0.6481292222222222,0.15302654446459765,adc,cv,N,GE/st + FW vs Prisma/st + FW,Both,0.11703,0.18902,0.03599345553540234,5.946143947706699e-160,True
358,scanner,GE/st + FW,Connectom/st + FW,1.2824995517730713,0.33289095759391785,1.2235795259475708,0.29564785957336426,True,True,28.056,2999.0,two-sided,5.2841976858018157e-154,fdr_bh,0.6611607777777778,0.1874590833753477,adc,cv,N,GE/st + FW vs Connectom/st + FW,Both,0.15136,0.22356,0.03610091662465231,7.260729644613183e-154,True
359,scanner,Prisma/st + FW,Connectom/st + FW,1.2326759099960327,0.3182041049003601,1.2235795259475708,0.29564785957336426,True,True,5.536,2999.0,two-sided,3.35285305681907e-08,fdr_bh,0.5211183333333334,0.029633354946417913,adc,cv,N,Prisma/st + FW vs Connectom/st + FW,Both,-0.00616,0.06543,0.035796645053582085,3.608451720343393e-08,True
360,scanner,GE/st,Prisma/st,2.016984701156616,0.415392130613327,2.4888663291931152,0.5287840962409973,True,True,-81.677,2999.0,two-sided,0.0,fdr_bh,0.7975312222222222,0.999437651951861,rish 0,raw,H,GE/st vs Prisma/st,None,0.95562,1.04326,0.043822348048139115,0.0,True
361,scanner,GE/st,Connectom/st,2.016984701156616,0.415392130613327,2.527766227722168,0.5286694765090942,True,True,-96.655,2999.0,two-sided,0.0,fdr_bh,0.8056591111111111,1.0819582852376346,rish 0,raw,H,GE/st vs Connectom/st,None,1.0369,1.12701,0.04505171476236547,0.0,True
362,scanner,GE/st,GE/st + FW,2.016984701156616,0.415392130613327,0.6940014362335205,0.14218412339687347,True,True,256.783,2999.0,two-sided,0.0,fdr_bh,0.986917,4.74488594453246,rish 0,raw,H,GE/st vs GE/st + FW,Only one,4.61961,4.87017,0.12528405546753962,0.0,True
363,scanner,GE/st,Prisma/st + FW,2.016984701156616,0.415392130613327,0.8471096754074097,0.18035189807415009,True,True,213.684,2999.0,two-sided,0.0,fdr_bh,0.9777964444444445,3.9269508696467996,rish 0,raw,H,GE/st vs Prisma/st + FW,Only one,3.82134,4.03256,0.10560913035320052,0.0,True
364,scanner,GE/st,Connectom/st + FW,2.016984701156616,0.415392130613327,0.8585851192474365,0.17924942076206207,True,True,218.162,2999.0,two-sided,0.0,fdr_bh,0.9770956666666667,3.8956399731478584,rish 0,raw,H,GE/st vs Connectom/st + FW,Only one,3.79077,4.00051,0.10487002685214186,0.0,True
365,scanner,Prisma/st,Connectom/st,2.4888663291931152,0.5287840962409973,2.527766227722168,0.5286694765090942,True,True,-7.219,2999.0,two-sided,6.59300219407852e-13,fdr_bh,0.529536,0.07356357390537949,rish 0,raw,H,Prisma/st vs Connectom/st,None,0.03773,0.1094,0.03583642609462051,7.303017814979284e-13,True
366,scanner,Prisma/st,GE/st + FW,2.4888663291931152,0.5287840962409973,0.6940014362335205,0.14218412339687347,True,True,229.343,2999.0,two-sided,0.0,fdr_bh,0.9907265555555556,5.34940510832103,rish 0,raw,H,Prisma/st vs GE/st + FW,Only one,5.2094,5.48941,0.14000489167897,0.0,True
367,scanner,Prisma/st,Prisma/st + FW,2.4888663291931152,0.5287840962409973,0.8471096754074097,0.18035189807415009,True,True,250.571,2999.0,two-sided,0.0,fdr_bh,0.9860094444444445,4.629722185542111,rish 0,raw,H,Prisma/st vs Prisma/st + FW,Only one,4.50723,4.75221,0.12248781445788914,0.0,True
368,scanner,Prisma/st,Connectom/st + FW,2.4888663291931152,0.5287840962409973,0.8585851192474365,0.17924942076206207,True,True,224.365,2999.0,two-sided,0.0,fdr_bh,0.9856012222222222,4.604520389239264,rish 0,raw,H,Prisma/st vs Connectom/st + FW,Only one,4.48264,4.7264,0.12187961076073606,0.0,True
369,scanner,Connectom/st,GE/st + FW,2.527766227722168,0.5286694765090942,0.6940014362335205,0.14218412339687347,True,True,237.468,2999.0,two-sided,0.0,fdr_bh,0.993377,5.466275933914089,rish 0,raw,H,Connectom/st vs GE/st + FW,Only one,5.32341,5.60914,0.1428640660859113,0.0,True
370,scanner,Connectom/st,Prisma/st + FW,2.527766227722168,0.5286694765090942,0.8471096754074097,0.18035189807415009,True,True,232.43,2999.0,two-sided,0.0,fdr_bh,0.9888954444444444,4.740185321228167,rish 0,raw,H,Connectom/st vs Prisma/st + FW,Only one,4.61502,4.86535,0.12516467877183324,0.0,True
371,scanner,Connectom/st,Connectom/st + FW,2.527766227722168,0.5286694765090942,0.8585851192474365,0.17924942076206207,True,True,253.851,2999.0,two-sided,0.0,fdr_bh,0.9885787777777778,4.715151478871457,rish 0,raw,H,Connectom/st vs Connectom/st + FW,Only one,4.59059,4.83971,0.12455852112854338,0.0,True
372,scanner,GE/st + FW,Prisma/st + FW,0.6940014362335205,0.14218412339687347,0.8471096754074097,0.18035189807415009,True,True,-69.031,2999.0,two-sided,0.0,fdr_bh,0.7797331111111111,0.949283697158178,rish 0,raw,H,GE/st + FW vs Prisma/st + FW,Both,0.90619,0.99238,0.04309630284182209,0.0,True
373,scanner,GE/st + FW,Connectom/st + FW,0.6940014362335205,0.14218412339687347,0.8585851192474365,0.17924942076206207,True,True,-79.278,2999.0,two-sided,0.0,fdr_bh,0.7897597777777777,1.0239323513442353,rish 0,raw,H,GE/st + FW vs Connectom/st + FW,Both,0.97975,1.06811,0.04417764865576457,0.0,True
374,scanner,Prisma/st + FW,Connectom/st + FW,0.8471096754074097,0.18035189807415009,0.8585851192474365,0.17924942076206207,True,True,-5.271,2999.0,two-sided,1.456214128704512e-07,fdr_bh,0.5227812222222222,0.06381516568719652,rish 0,raw,H,Prisma/st + FW vs Connectom/st + FW,Both,0.02799,0.09964,0.03582483431280349,1.5602294236119771e-07,True
375,scanner,GE/st,Prisma/st,1.8398449420928955,0.6679297089576721,2.152719497680664,0.788367748260498,True,True,-42.661,2999.0,two-sided,3.239989585395e-311,fdr_bh,0.675291,0.4296312444277872,rish 0,raw,L,GE/st vs Prisma/st,None,0.39223,0.46703,0.03739875557221278,4.9423569946707e-311,True
376,scanner,GE/st,Connectom/st,1.8398449420928955,0.6679297089576721,2.2195019721984863,0.8432435989379883,True,True,-39.922,2999.0,two-sided,6.871148093495076e-280,fdr_bh,0.6836277777777777,0.5024037523202958,rish 0,raw,L,GE/st vs Connectom/st,None,0.46443,0.54038,0.0379762476797042,1.037154429206804e-279,True
377,scanner,GE/st,GE/st + FW,1.8398449420928955,0.6679297089576721,0.6351869702339172,0.22481919825077057,True,True,146.323,2999.0,two-sided,0.0,fdr_bh,0.9148225555555556,2.6984237182465716,rish 0,raw,L,GE/st vs GE/st + FW,Only one,2.62134,2.77551,0.07708628175342858,0.0,True
378,scanner,GE/st,Prisma/st + FW,1.8398449420928955,0.6679297089576721,0.7353944778442383,0.2634456753730774,True,True,129.874,2999.0,two-sided,0.0,fdr_bh,0.9004714444444445,2.371358261617802,rish 0,raw,L,GE/st vs Prisma/st + FW,Only one,2.3015,2.44122,0.069861738382198,0.0,True
379,scanner,GE/st,Connectom/st + FW,1.8398449420928955,0.6679297089576721,0.7583860754966736,0.2816595435142517,True,True,121.989,2999.0,two-sided,0.0,fdr_bh,0.8972655555555555,2.2774553758131875,rish 0,raw,L,GE/st vs Connectom/st + FW,Only one,2.20962,2.34529,0.06783462418681241,0.0,True
380,scanner,Prisma/st,Connectom/st,2.152719497680664,0.788367748260498,2.2195019721984863,0.8432435989379883,True,True,-8.744,2999.0,two-sided,3.693052377367774e-18,fdr_bh,0.5472135555555555,0.08185052609686415,rish 0,raw,L,Prisma/st vs Connectom/st,None,0.04601,0.11769,0.035839473903135854,4.2817998578177086e-18,True
381,scanner,Prisma/st,GE/st + FW,2.152719497680664,0.788367748260498,0.6351869702339172,0.22481919825077057,True,True,136.402,2999.0,two-sided,0.0,fdr_bh,0.9203112222222222,2.995188305292681,rish 0,raw,L,Prisma/st vs GE/st + FW,Only one,2.91138,3.079,0.08381169470731908,0.0,True
382,scanner,Prisma/st,Prisma/st + FW,2.152719497680664,0.788367748260498,0.7353944778442383,0.2634456753730774,True,True,146.284,2999.0,two-sided,0.0,fdr_bh,0.9063995555555555,2.694675379134911,rish 0,raw,L,Prisma/st vs Prisma/st + FW,Only one,2.61767,2.77168,0.07700462086508875,0.0,True
383,scanner,Prisma/st,Connectom/st + FW,2.152719497680664,0.788367748260498,0.7583860754966736,0.2816595435142517,True,True,135.442,2999.0,two-sided,0.0,fdr_bh,0.9034476666666666,2.605838072695784,rish 0,raw,L,Prisma/st vs Connectom/st + FW,Only one,2.53082,2.68086,0.07502192730421609,0.0,True
384,scanner,Connectom/st,GE/st + FW,2.2195019721984863,0.8432435989379883,0.6351869702339172,0.22481919825077057,True,True,126.598,2999.0,two-sided,0.0,fdr_bh,0.9241851111111111,2.9663367625281296,rish 0,raw,L,Connectom/st vs GE/st + FW,Only one,2.88319,3.04949,0.08315323747187042,0.0,True
385,scanner,Connectom/st,Prisma/st + FW,2.2195019721984863,0.8432435989379883,0.7353944778442383,0.2634456753730774,True,True,128.88,2999.0,two-sided,0.0,fdr_bh,0.9081538888888889,2.6817319471527834,rish 0,raw,L,Connectom/st vs Prisma/st + FW,Only one,2.60502,2.75845,0.07671805284721644,0.0,True
386,scanner,Connectom/st,Connectom/st + FW,2.2195019721984863,0.8432435989379883,0.7583860754966736,0.2816595435142517,True,True,140.429,2999.0,two-sided,0.0,fdr_bh,0.9049757777777778,2.597437942092648,rish 0,raw,L,Connectom/st vs Connectom/st + FW,Only one,2.5226,2.67227,0.07483205790735203,0.0,True
387,scanner,GE/st + FW,Prisma/st + FW,0.6351869702339172,0.22481919825077057,0.7353944778442383,0.2634456753730774,True,True,-38.059,2999.0,two-sided,6.090143012206354e-259,fdr_bh,0.6638945555555555,0.410412402952747,rish 0,raw,L,GE/st + FW vs Prisma/st + FW,Both,0.37315,0.44767,0.03725759704725301,8.985456903255276e-259,True
388,scanner,GE/st + FW,Connectom/st + FW,0.6351869702339172,0.22481919825077057,0.7583860754966736,0.2816595435142517,True,True,-37.281,2999.0,two-sided,2.7005899973569074e-250,fdr_bh,0.6750198888888889,0.48643187981549785,rish 0,raw,L,GE/st + FW vs Connectom/st + FW,Both,0.44859,0.52427,0.037838120184502166,3.936082587240837e-250,True
389,scanner,Prisma/st + FW,Connectom/st + FW,0.7353944778442383,0.2634456753730774,0.7583860754966736,0.2816595435142517,True,True,-8.494,2999.0,two-sided,3.0982935757923606e-17,fdr_bh,0.5423765555555555,0.08434600083821607,rish 0,raw,L,Prisma/st + FW vs Connectom/st + FW,Both,0.0485,0.12019,0.035843999161783935,3.569234199312799e-17,True
390,scanner,GE/st,Prisma/st,1.909389615058899,0.6719324588775635,2.2250735759735107,0.7829793691635132,True,True,-50.685,2999.0,two-sided,0.0,fdr_bh,0.6884932222222222,0.4339018757463136,rish 0,raw,M,GE/st vs Prisma/st,None,0.39647,0.47133,0.03742812425368641,0.0,True
391,scanner,GE/st,Connectom/st,1.909389615058899,0.6719324588775635,2.272883176803589,0.7860743999481201,True,True,-43.729,2999.0,two-sided,2e-323,fdr_bh,0.6968812222222223,0.4985547301156727,rish 0,raw,M,GE/st vs Connectom/st,None,0.46061,0.5365,0.03794526988432728,3e-323,True
392,scanner,GE/st,GE/st + FW,1.909389615058899,0.6719324588775635,0.6577389240264893,0.2270716428756714,True,True,151.171,2999.0,two-sided,0.0,fdr_bh,0.9146737777777778,2.784179012225272,rish 0,raw,M,GE/st vs GE/st + FW,Only one,2.70516,2.86319,0.07901098777472804,0.0,True
393,scanner,GE/st,Prisma/st + FW,1.909389615058899,0.6719324588775635,0.7594370245933533,0.2640952467918396,True,True,138.476,2999.0,two-sided,0.0,fdr_bh,0.9037968888888889,2.456783800523063,rish 0,raw,M,GE/st vs Prisma/st + FW,Only one,2.38506,2.52851,0.0717261994769367,0.0,True
394,scanner,GE/st,Connectom/st + FW,1.909389615058899,0.6719324588775635,0.7749337553977966,0.2640407979488373,True,True,127.841,2999.0,two-sided,0.0,fdr_bh,0.9021746666666667,2.4238171650474083,rish 0,raw,M,GE/st vs Connectom/st + FW,Only one,2.35281,2.49482,0.07100283495259152,0.0,True
395,scanner,Prisma/st,Connectom/st,2.2250735759735107,0.7829793691635132,2.272883176803589,0.7860743999481201,True,True,-5.978,2999.0,two-sided,2.522114571467095e-09,fdr_bh,0.5337906666666666,0.06093305829171687,rish 0,raw,M,Prisma/st vs Connectom/st,None,0.02512,0.09675,0.03581694170828313,2.7389479509144925e-09,True
396,scanner,Prisma/st,GE/st + FW,2.2250735759735107,0.7829793691635132,0.6577389240264893,0.2270716428756714,True,True,145.756,2999.0,two-sided,0.0,fdr_bh,0.9202291111111112,3.103088146915016,rish 0,raw,M,Prisma/st vs GE/st + FW,Only one,3.0168,3.18938,0.08629185308498366,0.0,True
397,scanner,Prisma/st,Prisma/st + FW,2.2250735759735107,0.7829793691635132,0.7594370245933533,0.2640952467918396,True,True,152.87,2999.0,two-sided,0.0,fdr_bh,0.9109415555555556,2.7991382458838343,rish 0,raw,M,Prisma/st vs Prisma/st + FW,Only one,2.71979,2.87849,0.0793517541161659,0.0,True
398,scanner,Prisma/st,Connectom/st + FW,2.2250735759735107,0.7829793691635132,0.7749337553977966,0.2640407979488373,True,True,136.266,2999.0,two-sided,0.0,fdr_bh,0.9095568888888889,2.769685684713322,rish 0,raw,M,Prisma/st vs Connectom/st + FW,Only one,2.691,2.84837,0.07868431528667807,0.0,True
399,scanner,Connectom/st,GE/st + FW,2.272883176803589,0.7860743999481201,0.6577389240264893,0.2270716428756714,True,True,142.69,2999.0,two-sided,0.0,fdr_bh,0.9344221111111111,3.1879753080930464,rish 0,raw,M,Connectom/st vs GE/st + FW,Only one,3.09973,3.27622,0.0882446919069535,0.0,True
400,scanner,Connectom/st,Prisma/st + FW,2.272883176803589,0.7860743999481201,0.7594370245933533,0.2640952467918396,True,True,141.618,2999.0,two-sided,0.0,fdr_bh,0.9231185555555556,2.8819281907148313,rish 0,raw,M,Connectom/st vs Prisma/st + FW,Only one,2.8007,2.96316,0.08123180928516849,0.0,True
401,scanner,Connectom/st,Connectom/st + FW,2.272883176803589,0.7860743999481201,0.7749337553977966,0.2640407979488373,True,True,155.261,2999.0,two-sided,0.0,fdr_bh,0.9215813333333334,2.8525670486079595,rish 0,raw,M,Connectom/st vs Connectom/st + FW,Only one,2.77201,2.93313,0.08056295139204028,0.0,True
402,scanner,GE/st + FW,Prisma/st + FW,0.6577389240264893,0.2270716428756714,0.7594370245933533,0.2640952467918396,True,True,-44.036,2999.0,two-sided,0.0,fdr_bh,0.6736704444444445,0.41405634489833365,rish 0,raw,M,GE/st + FW vs Prisma/st + FW,Both,0.37677,0.45134,0.03728365510166637,0.0,True
403,scanner,GE/st + FW,Connectom/st + FW,0.6577389240264893,0.2270716428756714,0.7749337553977966,0.2640407979488373,True,True,-39.093,2999.0,two-sided,1.58861150064572e-270,fdr_bh,0.6838572222222222,0.47720304672017017,rish 0,raw,M,GE/st + FW vs Connectom/st + FW,Both,0.43944,0.51497,0.037766953279829873,2.373029627520578e-270,True
404,scanner,Prisma/st + FW,Connectom/st + FW,0.7594370245933533,0.2640952467918396,0.7749337553977966,0.2640407979488373,True,True,-5.294,2999.0,two-sided,1.282879363027252e-07,fdr_bh,0.5275208888888889,0.0586772821702744,rish 0,raw,M,Prisma/st + FW vs Connectom/st + FW,Both,0.02286,0.09449,0.0358127178297256,1.3765620586879603e-07,True
405,scanner,GE/st,Prisma/st,1.9978266954421997,0.6814695000648499,2.253749370574951,0.7398999333381653,True,True,-38.597,2999.0,two-sided,5.910525483229349e-265,fdr_bh,0.6529896666666667,0.36006215806236336,rish 0,raw,N,GE/st vs Prisma/st,None,0.32314,0.39699,0.03692784193763665,8.792517247779196e-265,True
406,scanner,GE/st,Connectom/st,1.9978266954421997,0.6814695000648499,2.291457414627075,0.7592071890830994,True,True,-37.195,2999.0,two-sided,2.410522980531231e-249,fdr_bh,0.6731824444444444,0.40757791638804475,rish 0,raw,N,GE/st vs Connectom/st,None,0.37034,0.44482,0.037242083611955246,3.506215244409063e-249,True
407,scanner,GE/st,GE/st + FW,1.9978266954421997,0.6814695000648499,0.6871636509895325,0.22896550595760345,True,True,156.655,2999.0,two-sided,0.0,fdr_bh,0.9255026666666667,2.878841565617877,rish 0,raw,N,GE/st vs GE/st + FW,Only one,2.79768,2.96,0.081158434382123,0.0,True
408,scanner,GE/st,Prisma/st + FW,1.9978266954421997,0.6814695000648499,0.7698771357536316,0.248951718211174,True,True,138.651,2999.0,two-sided,0.0,fdr_bh,0.9177953333333333,2.639226243400346,rish 0,raw,N,GE/st vs Prisma/st + FW,Only one,2.56346,2.71499,0.07576375659965384,0.0,True
409,scanner,GE/st,Connectom/st + FW,1.9978266954421997,0.6814695000648499,0.7801312804222107,0.2544471025466919,True,True,134.121,2999.0,two-sided,0.0,fdr_bh,0.9168888888888889,2.6018198676934183,rish 0,raw,N,GE/st vs Connectom/st + FW,Only one,2.52689,2.67675,0.07493013230658185,0.0,True
410,scanner,Prisma/st,Connectom/st,2.253749370574951,0.7398999333381653,2.291457414627075,0.7592071890830994,True,True,-5.681,2999.0,two-sided,1.4633380658048098e-08,fdr_bh,0.5321911111111111,0.050301046822449604,rish 0,raw,N,Prisma/st vs Connectom/st,None,0.01449,0.08611,0.0358089531775504,1.581987098167362e-08,True
411,scanner,Prisma/st,GE/st + FW,2.253749370574951,0.7398999333381653,0.6871636509895325,0.22896550595760345,True,True,154.514,2999.0,two-sided,0.0,fdr_bh,0.9339682222222222,3.2334515727168114,rish 0,raw,N,Prisma/st vs GE/st + FW,Only one,3.14415,3.32275,0.08929842728318871,0.0,True
412,scanner,Prisma/st,Prisma/st + FW,2.253749370574951,0.7398999333381653,0.7698771357536316,0.248951718211174,True,True,163.356,2999.0,two-sided,0.0,fdr_bh,0.9283751111111112,3.000827468770698,rish 0,raw,N,Prisma/st vs Prisma/st + FW,Only one,2.91689,3.08477,0.08394253122930184,0.0,True
413,scanner,Prisma/st,Connectom/st + FW,2.253749370574951,0.7398999333381653,0.7801312804222107,0.2544471025466919,True,True,151.097,2999.0,two-sided,0.0,fdr_bh,0.9275387777777778,2.9636207601933027,rish 0,raw,N,Prisma/st vs Connectom/st + FW,Only one,2.88053,3.04671,0.08308923980669736,0.0,True
414,scanner,Connectom/st,GE/st + FW,2.291457414627075,0.7592071890830994,0.6871636509895325,0.22896550595760345,True,True,149.557,2999.0,two-sided,0.0,fdr_bh,0.935194,3.2465844805303052,rish 0,raw,N,Connectom/st vs GE/st + FW,Only one,3.15698,3.33619,0.08960551946969497,0.0,True
415,scanner,Connectom/st,Prisma/st + FW,2.291457414627075,0.7592071890830994,0.7698771357536316,0.248951718211174,True,True,149.748,2999.0,two-sided,0.0,fdr_bh,0.9286897777777777,3.0181550088898286,rish 0,raw,N,Connectom/st vs Prisma/st + FW,Only one,2.93382,3.10249,0.0843349911101714,0.0,True
416,scanner,Connectom/st,Connectom/st + FW,2.291457414627075,0.7592071890830994,0.7801312804222107,0.2544471025466919,True,True,161.779,2999.0,two-sided,0.0,fdr_bh,0.9277641111111111,2.9815632199391255,rish 0,raw,N,Connectom/st vs Connectom/st + FW,Only one,2.89806,3.06506,0.08349678006087435,0.0,True
417,scanner,GE/st + FW,Prisma/st + FW,0.6871636509895325,0.22896550595760345,0.7698771357536316,0.248951718211174,True,True,-33.815,2999.0,two-sided,1.225465784412223e-212,fdr_bh,0.641494,0.34609793462248745,rish 0,raw,N,GE/st + FW vs Prisma/st + FW,Both,0.30926,0.38294,0.036842065377512556,1.7437457801913055e-212,True
418,scanner,GE/st + FW,Connectom/st + FW,0.6871636509895325,0.22896550595760345,0.7801312804222107,0.2544471025466919,True,True,-33.218,2999.0,two-sided,2.646563862844292e-206,fdr_bh,0.6588507777777778,0.3845821975747191,rish 0,raw,N,GE/st + FW vs Connectom/st + FW,Both,0.3475,0.42167,0.03708780242528087,3.7510353961572634e-206,True
419,scanner,Prisma/st + FW,Connectom/st + FW,0.7698771357536316,0.248951718211174,0.7801312804222107,0.2544471025466919,True,True,-4.142,2999.0,two-sided,3.534762492488598e-05,fdr_bh,0.5240788888888889,0.04073454959914476,rish 0,raw,N,Prisma/st + FW vs Connectom/st + FW,Both,0.00494,0.07653,0.03579545040085524,3.70995480261194e-05,True
420,scanner,GE/st,Prisma/st,2.018080472946167,0.41806116700172424,2.489309787750244,0.5284187197685242,True,True,-83.737,2999.0,two-sided,0.0,fdr_bh,0.7980533333333333,0.9956268079068941,rish 0,aic,H,GE/st vs Prisma/st,None,0.95186,1.03939,0.043763192093105974,0.0,True
421,scanner,GE/st,Connectom/st,2.018080472946167,0.41806116700172424,2.528372049331665,0.5301699042320251,True,True,-96.564,2999.0,two-sided,0.0,fdr_bh,0.8053011111111111,1.0761675407019775,rish 0,aic,H,GE/st vs Connectom/st,None,1.0312,1.12113,0.04496245929802245,0.0,True
422,scanner,GE/st,GE/st + FW,2.018080472946167,0.41806116700172424,0.6936725378036499,0.14803509414196014,True,True,257.044,2999.0,two-sided,0.0,fdr_bh,0.9868285555555556,4.678505928401404,rish 0,aic,H,GE/st vs GE/st + FW,Only one,4.55484,4.80218,0.12367407159859578,0.0,True
423,scanner,GE/st,Prisma/st + FW,2.018080472946167,0.41806116700172424,0.8466489315032959,0.18563246726989746,True,True,213.983,2999.0,two-sided,0.0,fdr_bh,0.9774016666666666,3.8803957799036226,rish 0,aic,H,GE/st vs Prisma/st + FW,Only one,3.77589,3.9849,0.1045042200963775,0.0,True
424,scanner,GE/st,Connectom/st + FW,2.018080472946167,0.41806116700172424,0.8577672243118286,0.18364223837852478,True,True,217.393,2999.0,two-sided,0.0,fdr_bh,0.9767155555555556,3.8562795686003515,rish 0,aic,H,GE/st vs Connectom/st + FW,Only one,3.75235,3.96021,0.10393043139964853,0.0,True
425,scanner,Prisma/st,Connectom/st,2.489309787750244,0.5284187197685242,2.528372049331665,0.5301699042320251,True,True,-7.46,2999.0,two-sided,1.1239176365029248e-13,fdr_bh,0.5300922222222222,0.07379141638494037,rish 0,aic,H,Prisma/st vs Connectom/st,None,0.03796,0.10962,0.035828583615059625,1.2507275089367943e-13,True
426,scanner,Prisma/st,GE/st + FW,2.489309787750244,0.5284187197685242,0.6936725378036499,0.14803509414196014,True,True,231.784,2999.0,two-sided,0.0,fdr_bh,0.9910671111111111,5.308308223319115,rish 0,aic,H,Prisma/st vs GE/st + FW,Only one,5.16931,5.44731,0.13900177668088531,0.0,True
427,scanner,Prisma/st,Prisma/st + FW,2.489309787750244,0.5284187197685242,0.8466489315032959,0.18563246726989746,True,True,252.568,2999.0,two-sided,0.0,fdr_bh,0.9862567777777778,4.600385732634955,rish 0,aic,H,Prisma/st vs Prisma/st + FW,Only one,4.47861,4.72217,0.12178426736504555,0.0,True
428,scanner,Prisma/st,Connectom/st + FW,2.489309787750244,0.5284187197685242,0.8577672243118286,0.18364223837852478,True,True,227.215,2999.0,two-sided,0.0,fdr_bh,0.9858717777777778,4.582019876016421,rish 0,aic,H,Prisma/st vs Connectom/st + FW,Only one,4.46068,4.70336,0.12134012398357896,0.0,True
429,scanner,Connectom/st,GE/st + FW,2.528372049331665,0.5301699042320251,0.6936725378036499,0.14803509414196014,True,True,237.163,2999.0,two-sided,0.0,fdr_bh,0.9933875555555556,5.409780382472728,rish 0,aic,H,Connectom/st vs GE/st + FW,Only one,5.2683,5.55126,0.14147961752727234,0.0,True
430,scanner,Connectom/st,Prisma/st + FW,2.528372049331665,0.5301699042320251,0.8466489315032959,0.18563246726989746,True,True,232.511,2999.0,two-sided,0.0,fdr_bh,0.988881,4.698259996121794,rish 0,aic,H,Connectom/st vs Prisma/st + FW,Only one,4.57411,4.82241,0.12415000387820552,0.0,True
431,scanner,Connectom/st,Connectom/st + FW,2.528372049331665,0.5301699042320251,0.8577672243118286,0.18364223837852478,True,True,253.997,2999.0,two-sided,0.0,fdr_bh,0.9885862222222223,4.6802120902671795,rish 0,aic,H,Connectom/st vs Connectom/st + FW,Only one,4.5565,4.80392,0.1237079097328202,0.0,True
432,scanner,GE/st + FW,Prisma/st + FW,0.6936725378036499,0.14803509414196014,0.8466489315032959,0.18563246726989746,True,True,-66.276,2999.0,two-sided,0.0,fdr_bh,0.772376,0.9168243425320459,rish 0,aic,H,GE/st + FW vs Prisma/st + FW,Both,0.87418,0.95947,0.04264565746795412,0.0,True
433,scanner,GE/st + FW,Connectom/st + FW,0.6936725378036499,0.14803509414196014,0.8577672243118286,0.18364223837852478,True,True,-74.153,2999.0,two-sided,0.0,fdr_bh,0.7828273333333333,0.9893598305607543,rish 0,aic,H,GE/st + FW vs Connectom/st + FW,Both,0.94569,1.03303,0.04367016943924562,0.0,True
434,scanner,Prisma/st + FW,Connectom/st + FW,0.8466489315032959,0.18563246726989746,0.8577672243118286,0.18364223837852478,True,True,-4.88,2999.0,two-sided,1.1148568776793086e-06,fdr_bh,0.5215842222222222,0.060209072706669184,rish 0,aic,H,Prisma/st + FW vs Connectom/st + FW,Both,0.02439,0.09603,0.03582092729333082,1.183918808155018e-06,True
435,scanner,GE/st,Prisma/st,1.841518521308899,0.6743800640106201,2.1536569595336914,0.7937211990356445,True,True,-42.872,2999.0,two-sided,1.20349003403e-313,fdr_bh,0.6744253333333333,0.42517422215881706,rish 0,aic,L,GE/st vs Prisma/st,None,0.38781,0.46254,0.037365777841182946,1.8397299883e-313,True
436,scanner,GE/st,Connectom/st,1.841518521308899,0.6743800640106201,2.220965623855591,0.8474395871162415,True,True,-39.905,2999.0,two-sided,1.061102681721396e-279,fdr_bh,0.6826945555555556,0.4986131811933364,rish 0,aic,L,GE/st vs Connectom/st,None,0.46067,0.53656,0.03794681880666362,1.598313662843944e-279,True
437,scanner,GE/st,GE/st + FW,1.841518521308899,0.6743800640106201,0.6376225352287292,0.23518674075603485,True,True,146.707,2999.0,two-sided,0.0,fdr_bh,0.9135056666666667,2.6468544722529073,rish 0,aic,L,GE/st vs GE/st + FW,Only one,2.57092,2.72279,0.07593552774709256,0.0,True
438,scanner,GE/st,Prisma/st + FW,1.841518521308899,0.6743800640106201,0.7370175719261169,0.27101415395736694,True,True,129.745,2999.0,two-sided,0.0,fdr_bh,0.8989023333333334,2.3363013514977773,rish 0,aic,L,GE/st vs Prisma/st + FW,Only one,2.2672,2.4054,0.06909864850222291,0.0,True
439,scanner,GE/st,Connectom/st + FW,1.841518521308899,0.6743800640106201,0.7592280507087708,0.2867703437805176,True,True,121.636,2999.0,two-sided,0.0,fdr_bh,0.8956696666666667,2.2517913225041704,rish 0,aic,L,GE/st vs Connectom/st + FW,Only one,2.18451,2.31907,0.06727867749582961,0.0,True
440,scanner,Prisma/st,Connectom/st,2.1536569595336914,0.7937211990356445,2.220965623855591,0.8474395871162415,True,True,-8.941,2999.0,two-sided,6.599066607129971e-19,fdr_bh,0.547414,0.08201542541682882,rish 0,aic,L,Prisma/st vs Connectom/st,None,0.04617,0.11786,0.03584457458317118,7.700693609616822e-19,True
441,scanner,Prisma/st,GE/st + FW,2.1536569595336914,0.7937211990356445,0.6376225352287292,0.23518674075603485,True,True,136.023,2999.0,two-sided,0.0,fdr_bh,0.9191356666666667,2.946512115516472,rish 0,aic,L,Prisma/st vs GE/st + FW,Only one,2.86381,3.02921,0.08269788448352777,0.0,True
442,scanner,Prisma/st,Prisma/st + FW,2.1536569595336914,0.7937211990356445,0.7370175719261169,0.27101415395736694,True,True,146.248,2999.0,two-sided,0.0,fdr_bh,0.904967,2.660683893665711,rish 0,aic,L,Prisma/st vs Prisma/st + FW,Only one,2.58444,2.73693,0.07624610633428919,0.0,True
443,scanner,Prisma/st,Connectom/st + FW,2.1536569595336914,0.7937211990356445,0.7592280507087708,0.2867703437805176,True,True,135.489,2999.0,two-sided,0.0,fdr_bh,0.9019713333333333,2.5807783664575257,rish 0,aic,L,Prisma/st vs Connectom/st + FW,Only one,2.50632,2.65524,0.07446163354247437,0.0,True
444,scanner,Connectom/st,GE/st + FW,2.220965623855591,0.8474395871162415,0.6376225352287292,0.23518674075603485,True,True,125.626,2999.0,two-sided,0.0,fdr_bh,0.9231732222222222,2.924637937112987,rish 0,aic,L,Connectom/st vs GE/st + FW,Only one,2.84244,3.00684,0.08220206288701304,0.0,True
445,scanner,Connectom/st,Prisma/st + FW,2.220965623855591,0.8474395871162415,0.7370175719261169,0.27101415395736694,True,True,128.291,2999.0,two-sided,0.0,fdr_bh,0.9071448888888889,2.6532387970115985,rish 0,aic,L,Connectom/st vs Prisma/st + FW,Only one,2.57716,2.72932,0.07608120298840149,0.0,True
446,scanner,Connectom/st,Connectom/st + FW,2.220965623855591,0.8474395871162415,0.7592280507087708,0.2867703437805176,True,True,140.205,2999.0,two-sided,0.0,fdr_bh,0.9040414444444445,2.577221172193966,rish 0,aic,L,Connectom/st vs Connectom/st + FW,Only one,2.50284,2.65161,0.07438882780603384,0.0,True
447,scanner,GE/st + FW,Prisma/st + FW,0.6376225352287292,0.23518674075603485,0.7370175719261169,0.27101415395736694,True,True,-35.579,2999.0,two-sided,1.3031374947291445e-231,fdr_bh,0.6561713333333333,0.3926607233186654,rish 0,aic,L,GE/st + FW vs Prisma/st + FW,Both,0.35552,0.4298,0.0371392766813346,1.8765179924099682e-231,True
448,scanner,GE/st + FW,Connectom/st + FW,0.6376225352287292,0.23518674075603485,0.7592280507087708,0.2867703437805176,True,True,-34.638,2999.0,two-sided,1.9174521917698892e-221,fdr_bh,0.6688271111111111,0.4659015433229842,rish 0,aic,L,GE/st + FW vs Connectom/st + FW,Both,0.42823,0.50358,0.037678456677015804,2.7446631770861237e-221,True
449,scanner,Prisma/st + FW,Connectom/st + FW,0.7370175719261169,0.27101415395736694,0.7592280507087708,0.2867703437805176,True,True,-7.748,2999.0,two-sided,1.2655986527323204e-14,fdr_bh,0.539766,0.07962824897917875,rish 0,aic,L,Prisma/st + FW vs Connectom/st + FW,Both,0.04379,0.11547,0.03584175102082125,1.430503971691163e-14,True
450,scanner,GE/st,Prisma/st,1.909206509590149,0.6741403341293335,2.2236249446868896,0.7845993638038635,True,True,-51.506,2999.0,two-sided,0.0,fdr_bh,0.6879481111111111,0.43102838107201596,rish 0,aic,M,GE/st vs Prisma/st,None,0.39362,0.46844,0.03741161892798406,0.0,True
451,scanner,GE/st,Connectom/st,1.909206509590149,0.6741403341293335,2.273296594619751,0.7877228260040283,True,True,-44.223,2999.0,two-sided,0.0,fdr_bh,0.6968584444444444,0.49805562696999095,rish 0,aic,M,GE/st vs Connectom/st,None,0.46012,0.53599,0.037934373030009017,0.0,True
452,scanner,GE/st,GE/st + FW,1.909206509590149,0.6741403341293335,0.6585620045661926,0.23273539543151855,True,True,151.331,2999.0,two-sided,0.0,fdr_bh,0.9142675555555556,2.7577936324819787,rish 0,aic,M,GE/st vs GE/st + FW,Only one,2.67937,2.83621,0.07841636751802117,0.0,True
453,scanner,GE/st,Prisma/st + FW,1.909206509590149,0.6741403341293335,0.7598304152488708,0.2698216736316681,True,True,138.766,2999.0,two-sided,0.0,fdr_bh,0.9027822222222223,2.4349125385636397,rish 0,aic,M,GE/st vs Prisma/st + FW,Only one,2.36366,2.50616,0.0712474614363603,0.0,True
454,scanner,GE/st,Connectom/st + FW,1.909206509590149,0.6741403341293335,0.7746011018753052,0.2668819725513458,True,True,128.056,2999.0,two-sided,0.0,fdr_bh,0.9011764444444444,2.4111300161727156,rish 0,aic,M,GE/st vs Connectom/st + FW,Only one,2.3404,2.48186,0.07072998382728457,0.0,True
455,scanner,Prisma/st,Connectom/st,2.2236249446868896,0.7845993638038635,2.273296594619751,0.7877228260040283,True,True,-6.349,2999.0,two-sided,2.490035550299245e-10,fdr_bh,0.5345965555555555,0.06317463539226231,rish 0,aic,M,Prisma/st vs Connectom/st,None,0.02736,0.09899,0.03581536460773768,2.72880608251972e-10,True
456,scanner,Prisma/st,GE/st + FW,2.2236249446868896,0.7845993638038635,0.6585620045661926,0.23273539543151855,True,True,145.763,2999.0,two-sided,0.0,fdr_bh,0.920284,3.076406012747875,rish 0,aic,M,Prisma/st vs GE/st + FW,Only one,2.99073,3.16208,0.08567398725212483,0.0,True
457,scanner,Prisma/st,Prisma/st + FW,2.2236249446868896,0.7845993638038635,0.7598304152488708,0.2698216736316681,True,True,153.157,2999.0,two-sided,0.0,fdr_bh,0.9103974444444445,2.776142230764781,rish 0,aic,M,Prisma/st vs Prisma/st + FW,Only one,2.69731,2.85498,0.07883776923521868,0.0,True
458,scanner,Prisma/st,Connectom/st + FW,2.2236249446868896,0.7845993638038635,0.7746011018753052,0.2668819725513458,True,True,136.661,2999.0,two-sided,0.0,fdr_bh,0.9090071111111111,2.7558123111155464,rish 0,aic,M,Prisma/st vs Connectom/st + FW,Only one,2.67744,2.83419,0.07837768888445362,0.0,True
459,scanner,Connectom/st,GE/st + FW,2.273296594619751,0.7877228260040283,0.6585620045661926,0.23273539543151855,True,True,141.968,2999.0,two-sided,0.0,fdr_bh,0.9344115555555556,3.1643289224259337,rish 0,aic,M,Connectom/st vs GE/st + FW,Only one,3.07663,3.25203,0.08770107757406631,0.0,True
460,scanner,Connectom/st,Prisma/st + FW,2.273296594619751,0.7877228260040283,0.7598304152488708,0.2698216736316681,True,True,140.948,2999.0,two-sided,0.0,fdr_bh,0.9231456666666666,2.8618689969025266,rish 0,aic,M,Connectom/st vs Prisma/st + FW,Only one,2.7811,2.94264,0.08077100309747332,0.0,True
461,scanner,Connectom/st,Connectom/st + FW,2.273296594619751,0.7877228260040283,0.7746011018753052,0.2668819725513458,True,True,155.108,2999.0,two-sided,0.0,fdr_bh,0.9217285555555556,2.841838250555153,rish 0,aic,M,Connectom/st vs Connectom/st + FW,Only one,2.76152,2.92216,0.08032174944484671,0.0,True
462,scanner,GE/st + FW,Prisma/st + FW,0.6585620045661926,0.23273539543151855,0.7598304152488708,0.2698216736316681,True,True,-41.567,2999.0,two-sided,1.2273630589168487e-298,fdr_bh,0.6650838888888889,0.4029622091515313,rish 0,aic,M,GE/st + FW vs Prisma/st + FW,Both,0.36575,0.44017,0.0372077908484687,1.8682904913744843e-298,True
463,scanner,GE/st + FW,Connectom/st + FW,0.6585620045661926,0.23273539543151855,0.7746011018753052,0.2668819725513458,True,True,-36.882,2999.0,two-sided,6.89861834045551e-246,fdr_bh,0.6777241111111111,0.4644537776939534,rish 0,aic,M,GE/st + FW vs Connectom/st + FW,Both,0.42679,0.50212,0.037666222306046604,9.99397425579068e-246,True
464,scanner,Prisma/st + FW,Connectom/st + FW,0.7598304152488708,0.2698216736316681,0.7746011018753052,0.2668819725513458,True,True,-4.783,2999.0,two-sided,1.808024773207141e-06,fdr_bh,0.5258403333333334,0.055035361518428104,rish 0,aic,M,Prisma/st + FW vs Connectom/st + FW,Both,0.01922,0.09085,0.035814638481571896,1.9115680421573295e-06,True
465,scanner,GE/st,Prisma/st,1.998900055885315,0.6837282180786133,2.253676414489746,0.7414787411689758,True,True,-39.496,2999.0,two-sided,4.533570436839652e-275,fdr_bh,0.6534111111111112,0.3574844029602822,rish 0,aic,N,GE/st vs Prisma/st,None,0.32057,0.39439,0.0369055970397178,6.78621770171424e-275,True
466,scanner,GE/st,Connectom/st,1.998900055885315,0.6837282180786133,2.29207444190979,0.760726809501648,True,True,-37.362,2999.0,two-sided,3.394786506820349e-251,fdr_bh,0.6730135555555555,0.4058801957496207,rish 0,aic,N,GE/st vs Connectom/st,None,0.36865,0.44311,0.037229804250379306,4.967980253883437e-251,True
467,scanner,GE/st,GE/st + FW,1.998900055885315,0.6837282180786133,0.6886445879936218,0.2351781725883484,True,True,157.095,2999.0,two-sided,0.0,fdr_bh,0.9250014444444444,2.8514143748080256,rish 0,aic,N,GE/st vs GE/st + FW,Only one,2.77088,2.93195,0.08053562519197444,0.0,True
468,scanner,GE/st,Prisma/st + FW,1.998900055885315,0.6837282180786133,0.7703080177307129,0.25344330072402954,True,True,139.641,2999.0,two-sided,0.0,fdr_bh,0.9174805555555555,2.6215868978030437,rish 0,aic,N,GE/st vs Prisma/st + FW,Only one,2.54622,2.69696,0.07537310219695614,0.0,True
469,scanner,GE/st,Connectom/st + FW,1.998900055885315,0.6837282180786133,0.7801409363746643,0.2575249671936035,True,True,134.372,2999.0,two-sided,0.0,fdr_bh,0.9166361111111111,2.589328093525284,rish 0,aic,N,GE/st vs Connectom/st + FW,Only one,2.51468,2.66398,0.07465190647471598,0.0,True
470,scanner,Prisma/st,Connectom/st,2.253676414489746,0.7414787411689758,2.29207444190979,0.760726809501648,True,True,-5.959,2999.0,two-sided,2.825766846673118e-09,fdr_bh,0.5323887777777778,0.051115806788923385,rish 0,aic,N,Prisma/st vs Connectom/st,None,0.01531,0.08692,0.03580419321107661,3.0640845325371157e-09,True
471,scanner,Prisma/st,GE/st + FW,2.253676414489746,0.7414787411689758,0.6886445879936218,0.2351781725883484,True,True,154.485,2999.0,two-sided,0.0,fdr_bh,0.9339016666666666,3.2044744525733373,rish 0,aic,N,Prisma/st vs GE/st + FW,Only one,3.11585,3.2931,0.08862554742666262,0.0,True
472,scanner,Prisma/st,Prisma/st + FW,2.253676414489746,0.7414787411689758,0.7703080177307129,0.25344330072402954,True,True,163.461,2999.0,two-sided,0.0,fdr_bh,0.9281828888888889,2.981505773715611,rish 0,aic,N,Prisma/st vs Prisma/st + FW,Only one,2.89801,3.065,0.08349422628438896,0.0,True
473,scanner,Prisma/st,Connectom/st + FW,2.253676414489746,0.7414787411689758,0.7801409363746643,0.2575249671936035,True,True,151.653,2999.0,two-sided,0.0,fdr_bh,0.9273841111111111,2.9496412562762617,rish 0,aic,N,Prisma/st vs Connectom/st + FW,Only one,2.86687,3.03241,0.08276874372373833,0.0,True
474,scanner,Connectom/st,GE/st + FW,2.29207444190979,0.760726809501648,0.6886445879936218,0.2351781725883484,True,True,148.422,2999.0,two-sided,0.0,fdr_bh,0.9353083333333333,3.219643076860095,rish 0,aic,N,Connectom/st vs GE/st + FW,Only one,3.13066,3.30862,0.08897692313990468,0.0,True
475,scanner,Connectom/st,Prisma/st + FW,2.29207444190979,0.760726809501648,0.7703080177307129,0.25344330072402954,True,True,149.427,2999.0,two-sided,0.0,fdr_bh,0.9285043333333334,3.000632787830989,rish 0,aic,N,Connectom/st vs Prisma/st + FW,Only one,2.9167,3.08457,0.08393721216901096,0.0,True
476,scanner,Connectom/st,Connectom/st + FW,2.29207444190979,0.760726809501648,0.7801409363746643,0.2575249671936035,True,True,161.639,2999.0,two-sided,0.0,fdr_bh,0.9275676666666667,2.9692941120162644,rish 0,aic,N,Connectom/st vs Connectom/st + FW,Only one,2.88608,3.05251,0.08321588798373547,0.0,True
477,scanner,GE/st + FW,Prisma/st + FW,0.6886445879936218,0.2351781725883484,0.7703080177307129,0.25344330072402954,True,True,-32.135,2999.0,two-sided,5.72871740873665e-195,fdr_bh,0.6357663333333333,0.3342187048204628,rish 0,aic,N,GE/st + FW vs Prisma/st + FW,Both,0.29745,0.37099,0.0367712951795372,8.071774039707217e-195,True
478,scanner,GE/st + FW,Connectom/st + FW,0.6886445879936218,0.2351781725883484,0.7801409363746643,0.2575249671936035,True,True,-30.609,2999.0,two-sided,2.6676723698735385e-179,fdr_bh,0.6522025555555555,0.3713591396534703,rish 0,aic,N,GE/st + FW vs Connectom/st + FW,Both,0.33436,0.40836,0.03700086034652972,3.729561371473685e-179,True
479,scanner,Prisma/st + FW,Connectom/st + FW,0.7703080177307129,0.25344330072402954,0.7801409363746643,0.2575249671936035,True,True,-3.779,2999.0,two-sided,0.00016074052551799385,fdr_bh,0.5220753333333333,0.038482581738773634,rish 0,aic,N,Prisma/st + FW vs Connectom/st + FW,Both,0.00269,0.07428,0.035797418261226364,0.00016797268268934045,True
480,scanner,GE/st,Prisma/st,2.0228090286254883,0.4132261872291565,2.4918079376220703,0.5077452063560486,True,True,-96.384,2999.0,two-sided,0.0,fdr_bh,0.8076631111111111,1.0183601041393293,rish 0,cv,H,GE/st vs Prisma/st,None,0.97426,1.06246,0.044099895860670646,0.0,True
481,scanner,GE/st,Connectom/st,2.0228090286254883,0.4132261872291565,2.5313498973846436,0.5285762548446655,True,True,-101.154,2999.0,two-sided,0.0,fdr_bh,0.8072327777777778,1.0797960476384243,rish 0,cv,H,GE/st vs Connectom/st,None,1.03477,1.12482,0.045023952361575637,0.0,True
482,scanner,GE/st,GE/st + FW,2.0228090286254883,0.4132261872291565,0.6969106197357178,0.1486363708972931,True,True,264.781,2999.0,two-sided,0.0,fdr_bh,0.9872994444444444,4.719063478851596,rish 0,cv,H,GE/st vs GE/st + FW,Only one,4.59441,4.84372,0.12465652114840431,0.0,True
483,scanner,GE/st,Prisma/st + FW,2.0228090286254883,0.4132261872291565,0.8506770133972168,0.1829160749912262,True,True,224.859,2999.0,two-sided,0.0,fdr_bh,0.9780737777777778,3.93189833851758,rish 0,cv,H,GE/st vs Prisma/st + FW,Only one,3.82617,4.03763,0.10573166148241997,0.0,True
484,scanner,GE/st,Connectom/st + FW,2.0228090286254883,0.4132261872291565,0.860460638999939,0.18374742567539215,True,True,226.492,2999.0,two-sided,0.0,fdr_bh,0.9773954444444445,3.8936497207192433,rish 0,cv,H,GE/st vs Connectom/st + FW,Only one,3.78883,3.99847,0.10482027928075688,0.0,True
485,scanner,Prisma/st,Connectom/st,2.4918079376220703,0.5077452063560486,2.5313498973846436,0.5285762548446655,True,True,-9.002,2999.0,two-sided,3.8613110538734747e-19,fdr_bh,0.5345557777777777,0.07630261249547889,rish 0,cv,H,Prisma/st vs Connectom/st,None,0.04047,0.11214,0.03583738750452112,4.513220712319646e-19,True
486,scanner,Prisma/st,GE/st + FW,2.4918079376220703,0.5077452063560486,0.6969106197357178,0.1486363708972931,True,True,248.79,2999.0,two-sided,0.0,fdr_bh,0.9919908888888889,5.46838257581476,rish 0,cv,H,Prisma/st vs GE/st + FW,Only one,5.32546,5.6113,0.14291742418523956,0.0,True
487,scanner,Prisma/st,Prisma/st + FW,2.4918079376220703,0.5077452063560486,0.8506770133972168,0.1829160749912262,True,True,267.998,2999.0,two-sided,0.0,fdr_bh,0.9878292222222222,4.751752210272656,rish 0,cv,H,Prisma/st vs Prisma/st + FW,Only one,4.62631,4.8772,0.12544778972734427,0.0,True
488,scanner,Prisma/st,Connectom/st + FW,2.4918079376220703,0.5077452063560486,0.860460638999939,0.18374742567539215,True,True,246.982,2999.0,two-sided,0.0,fdr_bh,0.9875046666666667,4.717746114140794,rish 0,cv,H,Prisma/st vs Connectom/st + FW,Only one,4.59312,4.84237,0.12462388585920614,0.0,True
489,scanner,Connectom/st,GE/st + FW,2.5313498973846436,0.5285762548446655,0.6969106197357178,0.1486363708972931,True,True,240.863,2999.0,two-sided,0.0,fdr_bh,0.9935344444444445,5.416939666258405,rish 0,cv,H,Connectom/st vs GE/st + FW,Only one,5.27528,5.5586,0.14166033374159515,0.0,True
490,scanner,Connectom/st,Prisma/st + FW,2.5313498973846436,0.5285762548446655,0.8506770133972168,0.1829160749912262,True,True,237.967,2999.0,two-sided,0.0,fdr_bh,0.9890927777777778,4.723768845305181,rish 0,cv,H,Connectom/st vs Prisma/st + FW,Only one,4.599,4.84854,0.1247711546948187,0.0,True
491,scanner,Connectom/st,Connectom/st + FW,2.5313498973846436,0.5285762548446655,0.860460638999939,0.18374742567539215,True,True,257.148,2999.0,two-sided,0.0,fdr_bh,0.9888155555555556,4.690789874076509,rish 0,cv,H,Connectom/st vs Connectom/st + FW,Only one,4.56682,4.81476,0.1239701259234911,0.0,True
492,scanner,GE/st + FW,Prisma/st + FW,0.6969106197357178,0.1486363708972931,0.8506770133972168,0.1829160749912262,True,True,-74.661,2999.0,two-sided,0.0,fdr_bh,0.7811968888888889,0.9274379818840691,rish 0,cv,H,GE/st + FW vs Prisma/st + FW,Both,0.88465,0.97023,0.04279201811593092,0.0,True
493,scanner,GE/st + FW,Connectom/st + FW,0.6969106197357178,0.1486363708972931,0.860460638999939,0.18374742567539215,True,True,-78.989,2999.0,two-sided,0.0,fdr_bh,0.7848431111111112,0.9839803395803909,rish 0,cv,H,GE/st + FW vs Connectom/st + FW,Both,0.94039,1.02757,0.04358966041960921,0.0,True
494,scanner,Prisma/st + FW,Connectom/st + FW,0.8506770133972168,0.1829160749912262,0.860460638999939,0.18374742567539215,True,True,-4.846,2999.0,two-sided,1.3248720006823652e-06,fdr_bh,0.5204275555555555,0.053359015966419544,rish 0,cv,H,Prisma/st + FW vs Connectom/st + FW,Both,0.01755,0.08917,0.035810984033580455,1.404871635480564e-06,True
495,scanner,GE/st,Prisma/st,1.840028166770935,0.6539961695671082,2.154555320739746,0.7859341502189636,True,True,-49.195,2999.0,two-sided,0.0,fdr_bh,0.6867266666666667,0.4368097803125594,rish 0,cv,L,GE/st vs Prisma/st,None,0.39936,0.47426,0.03745021968744061,0.0,True
496,scanner,GE/st,Connectom/st,1.840028166770935,0.6539961695671082,2.2222986221313477,0.8488040566444397,True,True,-43.523,2999.0,two-sided,3.538e-321,fdr_bh,0.6884557777777778,0.5086805910209354,rish 0,cv,L,GE/st vs Connectom/st,None,0.47065,0.54671,0.038029408979064594,5.445e-321,True
497,scanner,GE/st,GE/st + FW,1.840028166770935,0.6539961695671082,0.640626847743988,0.23272612690925598,True,True,153.816,2999.0,two-sided,0.0,fdr_bh,0.9139654444444445,2.7049085416606986,rish 0,cv,L,GE/st vs GE/st + FW,Only one,2.62768,2.78214,0.07723145833930145,0.0,True
498,scanner,GE/st,Prisma/st + FW,1.840028166770935,0.6539961695671082,0.7408431768417358,0.27215898036956787,True,True,139.45,2999.0,two-sided,0.0,fdr_bh,0.8992366666666667,2.3733551345840445,rish 0,cv,L,GE/st vs Prisma/st + FW,Only one,2.30345,2.44326,0.06990486541595553,0.0,True
499,scanner,GE/st,Connectom/st + FW,1.840028166770935,0.6539961695671082,0.7617902159690857,0.28938210010528564,True,True,132.454,2999.0,two-sided,0.0,fdr_bh,0.8959385555555556,2.28562199397244,rish 0,cv,L,GE/st vs Connectom/st + FW,Only one,2.21761,2.35363,0.06800800602756008,0.0,True
500,scanner,Prisma/st,Connectom/st,2.154555320739746,0.7859341502189636,2.2222986221313477,0.8488040566444397,True,True,-9.92,2999.0,two-sided,7.666779018004948e-23,fdr_bh,0.5497546666666666,0.08286933041374611,rish 0,cv,L,Prisma/st vs Connectom/st,None,0.04702,0.11871,0.035840669586253884,9.215493978236331e-23,True
501,scanner,Prisma/st,GE/st + FW,2.154555320739746,0.7859341502189636,0.640626847743988,0.23272612690925598,True,True,139.495,2999.0,two-sided,0.0,fdr_bh,0.9193167777777778,2.9720194083318456,rish 0,cv,L,Prisma/st vs GE/st + FW,Only one,2.88874,3.0553,0.08328059166815427,0.0,True
502,scanner,Prisma/st,Prisma/st + FW,2.154555320739746,0.7859341502189636,0.7408431768417358,0.27215898036956787,True,True,148.906,2999.0,two-sided,0.0,fdr_bh,0.9048314444444444,2.6718542690741236,rish 0,cv,L,Prisma/st vs Prisma/st + FW,Only one,2.59536,2.74835,0.07649573092587625,0.0,True
503,scanner,Prisma/st,Connectom/st + FW,2.154555320739746,0.7859341502189636,0.7617902159690857,0.28938210010528564,True,True,140.092,2999.0,two-sided,0.0,fdr_bh,0.9019812222222222,2.5901049314492166,rish 0,cv,L,Prisma/st vs Connectom/st + FW,Only one,2.51543,2.66478,0.07467506855078332,0.0,True
504,scanner,Connectom/st,GE/st + FW,2.2222986221313477,0.8488040566444397,0.640626847743988,0.23272612690925598,True,True,127.383,2999.0,two-sided,0.0,fdr_bh,0.9226548888888889,2.9245117928649167,rish 0,cv,L,Connectom/st vs GE/st + FW,Only one,2.84231,3.00671,0.0821982071350833,0.0,True
505,scanner,Connectom/st,Prisma/st + FW,2.2222986221313477,0.8488040566444397,0.7408431768417358,0.27215898036956787,True,True,129.827,2999.0,two-sided,0.0,fdr_bh,0.906412,2.642852524161579,rish 0,cv,L,Connectom/st vs Prisma/st + FW,Only one,2.56701,2.7187,0.07584747583842111,0.0,True
506,scanner,Connectom/st,Connectom/st + FW,2.2222986221313477,0.8488040566444397,0.7617902159690857,0.28938210010528564,True,True,140.802,2999.0,two-sided,0.0,fdr_bh,0.9035073333333333,2.566057633705553,rish 0,cv,L,Connectom/st vs Connectom/st + FW,Only one,2.49192,2.64019,0.07413236629444686,0.0,True
507,scanner,GE/st + FW,Prisma/st + FW,0.640626847743988,0.23272612690925598,0.7408431768417358,0.27215898036956787,True,True,-39.898,2999.0,two-sided,1.2784207754748343e-279,fdr_bh,0.6618947777777778,0.39693728899746694,rish 0,cv,L,GE/st + FW vs Prisma/st + FW,Both,0.35977,0.4341,0.037162711002533044,1.9216345685634253e-279,True
508,scanner,GE/st + FW,Connectom/st + FW,0.640626847743988,0.23272612690925598,0.7617902159690857,0.28938210010528564,True,True,-37.584,2999.0,two-sided,1.1634531141319315e-253,fdr_bh,0.6700338888888889,0.4640734520793388,rish 0,cv,L,GE/st + FW vs Connectom/st + FW,Both,0.42641,0.50173,0.0376565479206612,1.7095637595407974e-253,True
509,scanner,Prisma/st + FW,Connectom/st + FW,0.7408431768417358,0.27215898036956787,0.7617902159690857,0.28938210010528564,True,True,-7.956,2999.0,two-sided,2.4993613376444655e-15,fdr_bh,0.5388558888888889,0.07459621564102484,rish 0,cv,L,Prisma/st + FW vs Connectom/st + FW,Both,0.03876,0.11043,0.03583378435897516,2.8383914244542827e-15,True
510,scanner,GE/st,Prisma/st,1.906623363494873,0.6592674255371094,2.21944260597229,0.7677745819091797,True,True,-60.228,2999.0,two-sided,0.0,fdr_bh,0.703084,0.43836148308335887,rish 0,cv,M,GE/st vs Prisma/st,None,0.4009,0.47583,0.037468516916641104,0.0,True
511,scanner,GE/st,Connectom/st,1.906623363494873,0.6592674255371094,2.274967670440674,0.7882089018821716,True,True,-48.569,2999.0,two-sided,0.0,fdr_bh,0.7046771111111111,0.5088832954627485,rish 0,cv,M,GE/st vs Connectom/st,None,0.47085,0.54691,0.03802670453725154,0.0,True
512,scanner,GE/st,GE/st + FW,1.906623363494873,0.6592674255371094,0.6610361337661743,0.2302558869123459,True,True,156.879,2999.0,two-sided,0.0,fdr_bh,0.9154121111111111,2.8002223619671427,rish 0,cv,M,GE/st vs GE/st + FW,Only one,2.72084,2.8796,0.07937763803285725,0.0,True
513,scanner,GE/st,Prisma/st + FW,1.906623363494873,0.6592674255371094,0.7626487016677856,0.26645800471305847,True,True,145.581,2999.0,two-sided,0.0,fdr_bh,0.9032065555555555,2.471211305532362,rish 0,cv,M,GE/st vs Prisma/st + FW,Only one,2.39917,2.54326,0.07204869446763817,0.0,True
514,scanner,GE/st,Connectom/st + FW,1.906623363494873,0.6592674255371094,0.7769015431404114,0.26792728900909424,True,True,134.897,2999.0,two-sided,0.0,fdr_bh,0.9015391111111111,2.4365553298076827,rish 0,cv,M,GE/st vs Connectom/st + FW,Only one,2.36527,2.50784,0.0712846701923171,0.0,True
515,scanner,Prisma/st,Connectom/st,2.21944260597229,0.7677745819091797,2.274967670440674,0.7882089018821716,True,True,-8.174,2999.0,two-sided,4.3366407793641056e-16,fdr_bh,0.5408518888888889,0.07136081865919149,rish 0,cv,M,Prisma/st vs Connectom/st,None,0.03553,0.10719,0.03582918134080851,4.971944842583051e-16,True
516,scanner,Prisma/st,GE/st + FW,2.21944260597229,0.7677745819091797,0.6610361337661743,0.2302558869123459,True,True,150.715,2999.0,two-sided,0.0,fdr_bh,0.9220498888888888,3.122573341782384,rish 0,cv,M,Prisma/st vs GE/st + FW,Only one,3.03584,3.20931,0.08673665821761567,0.0,True
517,scanner,Prisma/st,Prisma/st + FW,2.21944260597229,0.7677745819091797,0.7626487016677856,0.26645800471305847,True,True,156.998,2999.0,two-sided,0.0,fdr_bh,0.9116864444444445,2.8167974622256478,rish 0,cv,M,Prisma/st vs Prisma/st + FW,Only one,2.73705,2.89655,0.0797525377743522,0.0,True
518,scanner,Prisma/st,Connectom/st + FW,2.21944260597229,0.7677745819091797,0.7769015431404114,0.26792728900909424,True,True,143.615,2999.0,two-sided,0.0,fdr_bh,0.9102417777777778,2.7852820269382286,rish 0,cv,M,Prisma/st vs Connectom/st + FW,Only one,2.70624,2.86432,0.07903797306177163,0.0,True
519,scanner,Connectom/st,GE/st + FW,2.274967670440674,0.7882089018821716,0.6610361337661743,0.2302558869123459,True,True,143.923,2999.0,two-sided,0.0,fdr_bh,0.9345178888888889,3.1689458537578967,rish 0,cv,M,Connectom/st vs GE/st + FW,Only one,3.08114,3.25675,0.08780414624210309,0.0,True
520,scanner,Connectom/st,Prisma/st + FW,2.274967670440674,0.7882089018821716,0.7626487016677856,0.26645800471305847,True,True,143.445,2999.0,two-sided,0.0,fdr_bh,0.9231421111111111,2.867502319942802,rish 0,cv,M,Connectom/st vs Prisma/st + FW,Only one,2.7866,2.9484,0.08089768005719788,0.0,True
521,scanner,Connectom/st,Connectom/st + FW,2.274967670440674,0.7882089018821716,0.7769015431404114,0.26792728900909424,True,True,155.649,2999.0,two-sided,0.0,fdr_bh,0.9218158888888889,2.8365261144102347,rish 0,cv,M,Connectom/st vs Connectom/st + FW,Only one,2.75633,2.91672,0.08019388558976548,0.0,True
522,scanner,GE/st + FW,Prisma/st + FW,0.6610361337661743,0.2302558869123459,0.7626487016677856,0.26645800471305847,True,True,-46.897,2999.0,two-sided,0.0,fdr_bh,0.678507,0.4090880739462493,rish 0,cv,M,GE/st + FW vs Prisma/st + FW,Both,0.37184,0.44634,0.03725192605375072,0.0,True
523,scanner,GE/st + FW,Connectom/st + FW,0.6610361337661743,0.2302558869123459,0.7769015431404114,0.26792728900909424,True,True,-40.215,2999.0,two-sided,3.3152792497050524e-283,fdr_bh,0.6820304444444445,0.4650936837269815,rish 0,cv,M,GE/st + FW vs Connectom/st + FW,Both,0.42742,0.50276,0.037666316273018474,5.014708108797559e-283,True
524,scanner,Prisma/st + FW,Connectom/st + FW,0.7626487016677856,0.26645800471305847,0.7769015431404114,0.26792728900909424,True,True,-5.194,2999.0,two-sided,2.1993643346197865e-07,fdr_bh,0.5253842222222223,0.05333626719049058,rish 0,cv,M,Prisma/st + FW vs Connectom/st + FW,Both,0.01753,0.08915,0.03581373280950941,2.3529603579884788e-07,True
525,scanner,GE/st,Prisma/st,1.9963512420654297,0.6647176742553711,2.2542543411254883,0.7314658164978027,True,True,-46.535,2999.0,two-sided,0.0,fdr_bh,0.6653316666666667,0.36939392391729864,rish 0,cv,N,GE/st vs Prisma/st,None,0.33241,0.40638,0.03698607608270138,0.0,True
526,scanner,GE/st,Connectom/st,1.9963512420654297,0.6647176742553711,2.293957471847534,0.7608658671379089,True,True,-42.908,2999.0,two-sided,4.550294427e-314,fdr_bh,0.6810515555555555,0.41746975040896184,rish 0,cv,N,GE/st vs Connectom/st,None,0.38016,0.45478,0.03731024959103818,6.9706638026e-314,True
527,scanner,GE/st,GE/st + FW,1.9963512420654297,0.6647176742553711,0.6911876201629639,0.23279714584350586,True,True,163.004,2999.0,two-sided,0.0,fdr_bh,0.9268214444444445,2.9080309004891167,rish 0,cv,N,GE/st vs GE/st + FW,Only one,2.82621,2.98985,0.0818190995108834,0.0,True
528,scanner,GE/st,Prisma/st + FW,1.9963512420654297,0.6647176742553711,0.7732667922973633,0.2530834674835205,True,True,147.842,2999.0,two-sided,0.0,fdr_bh,0.918895,2.6649160722141922,rish 0,cv,N,GE/st vs Prisma/st + FW,Only one,2.58858,2.74125,0.07633392778580772,0.0,True
529,scanner,GE/st,Connectom/st + FW,1.9963512420654297,0.6647176742553711,0.782293975353241,0.25916388630867004,True,True,143.61,2999.0,two-sided,0.0,fdr_bh,0.9179942222222223,2.6278377748834063,rish 0,cv,N,GE/st vs Connectom/st + FW,Only one,2.55233,2.70335,0.07551222511659361,0.0,True
530,scanner,Prisma/st,Connectom/st,2.2542543411254883,0.7314658164978027,2.293957471847534,0.7608658671379089,True,True,-6.988,2999.0,two-sided,3.426451970334654e-12,fdr_bh,0.5363137777777778,0.05320287013760772,rish 0,cv,N,Prisma/st vs Connectom/st,None,0.01739,0.08901,0.03580712986239228,3.778017486433309e-12,True
531,scanner,Prisma/st,GE/st + FW,2.2542543411254883,0.7314658164978027,0.6911876201629639,0.23279714584350586,True,True,159.675,2999.0,two-sided,0.0,fdr_bh,0.935287,3.2415870540636864,rish 0,cv,N,Prisma/st vs GE/st + FW,Only one,3.1521,3.33107,0.08948294593631356,0.0,True
532,scanner,Prisma/st,Prisma/st + FW,2.2542543411254883,0.7314658164978027,0.7732667922973633,0.2530834674835205,True,True,167.074,2999.0,two-sided,0.0,fdr_bh,0.9295276666666666,3.008081546311829,rish 0,cv,N,Prisma/st vs Prisma/st + FW,Only one,2.92398,3.09219,0.0841084536881711,0.0,True
533,scanner,Prisma/st,Connectom/st + FW,2.2542543411254883,0.7314658164978027,0.782293975353241,0.25916388630867004,True,True,157.67,2999.0,two-sided,0.0,fdr_bh,0.9287246666666666,2.971395073464944,rish 0,cv,N,Prisma/st vs Connectom/st + FW,Only one,2.88813,3.05466,0.08326492653505602,0.0,True
534,scanner,Connectom/st,GE/st + FW,2.293957471847534,0.7608658671379089,0.6911876201629639,0.23279714584350586,True,True,151.18,2999.0,two-sided,0.0,fdr_bh,0.9360622222222222,3.225579314835708,rish 0,cv,N,Connectom/st vs GE/st + FW,Only one,3.13646,3.3147,0.08912068516429228,0.0,True
535,scanner,Connectom/st,Prisma/st + FW,2.293957471847534,0.7608658671379089,0.7732667922973633,0.2530834674835205,True,True,151.627,2999.0,two-sided,0.0,fdr_bh,0.9290117777777778,2.999164515634779,rish 0,cv,N,Connectom/st vs Prisma/st + FW,Only one,2.91526,3.08307,0.08390548436522138,0.0,True
536,scanner,Connectom/st,Connectom/st + FW,2.293957471847534,0.7608658671379089,0.782293975353241,0.25916388630867004,True,True,162.63,2999.0,two-sided,0.0,fdr_bh,0.9280726666666667,2.963588775339535,rish 0,cv,N,Connectom/st vs Connectom/st + FW,Only one,2.8805,3.04668,0.08309122466046492,0.0,True
537,scanner,GE/st + FW,Prisma/st + FW,0.6911876201629639,0.23279714584350586,0.7732667922973633,0.2530834674835205,True,True,-36.508,2999.0,two-sided,9.108036516433843e-242,fdr_bh,0.6420485555555555,0.3378153634252215,rish 0,cv,N,GE/st + FW vs Prisma/st + FW,Both,0.30102,0.37461,0.036794636574778494,1.3168245565928448e-241,True
538,scanner,GE/st + FW,Connectom/st + FW,0.6911876201629639,0.23279714584350586,0.782293975353241,0.25916388630867004,True,True,-34.009,2999.0,two-sided,1.0454736288924782e-214,fdr_bh,0.654373,0.3703345646623722,rish 0,cv,N,GE/st + FW vs Connectom/st + FW,Both,0.33334,0.40733,0.036995435337627836,1.4905762629754145e-214,True
539,scanner,Prisma/st + FW,Connectom/st + FW,0.7732667922973633,0.2530834674835205,0.782293975353241,0.25916388630867004,True,True,-3.845,2999.0,two-sided,0.0001230218293058539,fdr_bh,0.5210426666666667,0.03524123371333682,rish 0,cv,N,Prisma/st + FW vs Connectom/st + FW,Both,-0.00055,0.07104,0.03579876628666319,0.00012874377485496338,True
540,scanner,GE/st,Prisma/st,0.05737411975860596,0.051778461784124374,0.0695922002196312,0.05976945161819458,True,True,-22.095,2999.0,two-sided,2.3487925874946855e-100,fdr_bh,0.5531074444444445,0.219036805594602,rish 2,raw,H,GE/st vs Prisma/st,None,0.18283,0.25525,0.03621319440539797,3.172853026259237e-100,True
541,scanner,GE/st,Connectom/st,0.05737411975860596,0.051778461784124374,0.0638391375541687,0.05868636816740036,True,True,-14.895,2999.0,two-sided,1.8382921265594632e-48,fdr_bh,0.5197441111111111,0.11703658641099951,rish 2,raw,H,GE/st vs Connectom/st,None,0.08113,0.15294,0.03590341358900048,2.3509242115858145e-48,True
542,scanner,GE/st,GE/st + FW,0.05737411975860596,0.051778461784124374,0.01774498075246811,0.016046900302171707,True,True,60.562,2999.0,two-sided,0.0,fdr_bh,0.7535203333333333,1.168417806839895,rish 2,raw,H,GE/st vs GE/st + FW,Only one,1.122,1.21483,0.04641219316010514,0.0,True
543,scanner,GE/st,Prisma/st + FW,0.05737411975860596,0.051778461784124374,0.02156795933842659,0.01865413971245289,True,True,52.908,2999.0,two-sided,0.0,fdr_bh,0.7214896666666667,1.016622453975638,rish 2,raw,H,GE/st vs Prisma/st + FW,Only one,0.97255,1.06069,0.0440675460243618,0.0,True
544,scanner,GE/st,Connectom/st + FW,0.05737411975860596,0.051778461784124374,0.019757160916924477,0.018280310556292534,True,True,57.329,2999.0,two-sided,0.0,fdr_bh,0.738898,1.0737343265976622,rish 2,raw,H,GE/st vs Connectom/st + FW,Only one,1.02881,1.11866,0.044925673402337774,0.0,True
545,scanner,Prisma/st,Connectom/st,0.0695922002196312,0.05976945161819458,0.0638391375541687,0.05868636816740036,True,True,11.309,2999.0,two-sided,4.538122320378407e-29,fdr_bh,0.5313283333333333,0.09712204640711004,rish 2,raw,H,Prisma/st vs Connectom/st,None,0.06125,0.13299,0.03586795359288995,5.585381317388809e-29,True
546,scanner,Prisma/st,GE/st + FW,0.0695922002196312,0.05976945161819458,0.01774498075246811,0.016046900302171707,True,True,60.803,2999.0,two-sided,0.0,fdr_bh,0.7775284444444445,1.3675343093667365,rish 2,raw,H,Prisma/st vs GE/st + FW,Only one,1.31776,1.41731,0.04977569063326359,0.0,True
547,scanner,Prisma/st,Prisma/st + FW,0.0695922002196312,0.05976945161819458,0.02156795933842659,0.01865413971245289,True,True,63.771,2999.0,two-sided,0.0,fdr_bh,0.7524618888888889,1.2245863387586131,rish 2,raw,H,Prisma/st vs Prisma/st + FW,Only one,1.17725,1.27192,0.047333661241386826,0.0,True
548,scanner,Prisma/st,Connectom/st + FW,0.0695922002196312,0.05976945161819458,0.019757160916924477,0.018280310556292534,True,True,61.441,2999.0,two-sided,0.0,fdr_bh,0.7665611111111111,1.2768470826275227,rish 2,raw,H,Prisma/st vs Connectom/st + FW,Only one,1.22864,1.32506,0.04821291737247724,0.0,True
549,scanner,Connectom/st,GE/st + FW,0.0638391375541687,0.05868636816740036,0.01774498075246811,0.016046900302171707,True,True,56.683,2999.0,two-sided,0.0,fdr_bh,0.7540213333333333,1.2334103970522092,rish 2,raw,H,Connectom/st vs GE/st + FW,Only one,1.18593,1.28089,0.047479602947790855,0.0,True
550,scanner,Connectom/st,Prisma/st + FW,0.0638391375541687,0.05868636816740036,0.02156795933842659,0.01865413971245289,True,True,53.759,2999.0,two-sided,0.0,fdr_bh,0.7258656666666666,1.0929820481613157,rish 2,raw,H,Connectom/st vs Prisma/st + FW,Only one,1.04776,1.13821,0.04522795183868422,0.0,True
551,scanner,Connectom/st,Connectom/st + FW,0.0638391375541687,0.05868636816740036,0.019757160916924477,0.018280310556292534,True,True,59.579,2999.0,two-sided,0.0,fdr_bh,0.7417892222222222,1.1453389990682026,rish 2,raw,H,Connectom/st vs Connectom/st + FW,Only one,1.09929,1.19139,0.04605100093179737,0.0,True
552,scanner,GE/st + FW,Prisma/st + FW,0.01774498075246811,0.016046900302171707,0.02156795933842659,0.01865413971245289,True,True,-21.549,2999.0,two-sided,7.0236648431621045e-96,fdr_bh,0.5526907777777778,0.2203103587605855,rish 2,raw,H,GE/st + FW vs Prisma/st + FW,Both,0.18409,0.25653,0.036219641239414485,9.434773669919244e-96,True
553,scanner,GE/st + FW,Connectom/st + FW,0.01774498075246811,0.016046900302171707,0.019757160916924477,0.018280310556292534,True,True,-14.313,2999.0,two-sided,5.3316707207591465e-45,fdr_bh,0.5191663333333333,0.11722054782215846,rish 2,raw,H,GE/st + FW vs Connectom/st + FW,Both,0.08131,0.15313,0.03590945217784153,6.782337312626476e-45,True
554,scanner,Prisma/st + FW,Connectom/st + FW,0.02156795933842659,0.01865413971245289,0.019757160916924477,0.018280310556292534,True,True,10.934,2999.0,two-sided,2.5900935201472134e-27,fdr_bh,0.5315264444444444,0.09804245934245602,rish 2,raw,H,Prisma/st + FW vs Connectom/st + FW,Both,0.06217,0.13391,0.03586754065754398,3.166158462658733e-27,True
555,scanner,GE/st,Prisma/st,0.045842379331588745,0.04925626143813133,0.048698049038648605,0.05363979935646057,True,True,-7.982,2999.0,two-sided,2.0329632252214285e-15,fdr_bh,0.5005805555555556,0.05549889401378536,rish 2,raw,L,GE/st vs Prisma/st,None,0.01969,0.09131,0.03581110598621464,2.319704472518904e-15,True
556,scanner,GE/st,Connectom/st,0.045842379331588745,0.04925626143813133,0.04396434128284454,0.05093374103307724,True,True,4.539,2999.0,two-sided,5.861902311917439e-06,fdr_bh,0.5295531111111111,0.03748483781101448,rish 2,raw,L,GE/st vs Connectom/st,None,0.00169,0.07328,0.03579516218898552,6.188518569766212e-06,True
557,scanner,GE/st,GE/st + FW,0.045842379331588745,0.04925626143813133,0.014188109897077084,0.015313060022890568,True,True,50.952,2999.0,two-sided,0.0,fdr_bh,0.7083681111111111,0.9803515207067821,rish 2,raw,L,GE/st vs GE/st + FW,Only one,0.93681,1.02389,0.04353847929321786,0.0,True
558,scanner,GE/st,Prisma/st + FW,0.045842379331588745,0.04925626143813133,0.015067970380187035,0.01667287014424801,True,True,49.026,2999.0,two-sided,0.0,fdr_bh,0.7069306666666667,0.933443727385272,rish 2,raw,L,GE/st vs Prisma/st + FW,Only one,0.89057,0.97632,0.04287627261472793,0.0,True
559,scanner,GE/st,Connectom/st + FW,0.045842379331588745,0.04925626143813133,0.013604169711470604,0.015811720862984657,True,True,49.288,2999.0,two-sided,0.0,fdr_bh,0.72616,0.9907847707231794,rish 2,raw,L,GE/st vs Connectom/st + FW,Only one,0.94709,1.03448,0.04369522927682068,0.0,True
560,scanner,Prisma/st,Connectom/st,0.048698049038648605,0.05363979935646057,0.04396434128284454,0.05093374103307724,True,True,15.257,2999.0,two-sided,1.1276822977447627e-50,fdr_bh,0.5271447777777778,0.09052217373349754,rish 2,raw,L,Prisma/st vs Connectom/st,None,0.05467,0.12638,0.035857826266502454,1.444717534477276e-50,True
561,scanner,Prisma/st,GE/st + FW,0.048698049038648605,0.05363979935646057,0.014188109897077084,0.015313060022890568,True,True,47.447,2999.0,two-sided,0.0,fdr_bh,0.6944796666666667,1.0008468787168658,rish 2,raw,L,Prisma/st vs GE/st + FW,Only one,0.95701,1.04469,0.04384312128313406,0.0,True
562,scanner,Prisma/st,Prisma/st + FW,0.048698049038648605,0.05363979935646057,0.015067970380187035,0.01667287014424801,True,True,49.706,2999.0,two-sided,0.0,fdr_bh,0.6950108888888888,0.9564671088484145,rish 2,raw,L,Prisma/st vs Prisma/st + FW,Only one,0.91327,0.99967,0.04320289115158549,0.0,True
563,scanner,Prisma/st,Connectom/st + FW,0.048698049038648605,0.05363979935646057,0.013604169711470604,0.015811720862984657,True,True,49.243,2999.0,two-sided,0.0,fdr_bh,0.7129551111111111,1.0104744627251832,rish 2,raw,L,Prisma/st vs Connectom/st + FW,Only one,0.96649,1.05445,0.043975537274816956,0.0,True
564,scanner,Connectom/st,GE/st + FW,0.04396434128284454,0.05093374103307724,0.014188109897077084,0.015313060022890568,True,True,43.108,2999.0,two-sided,2.26069173e-316,fdr_bh,0.6664946666666667,0.8988361912774748,rish 2,raw,L,Connectom/st vs GE/st + FW,Only one,0.85644,0.94124,0.04240380872252514,3.47057154e-316,True
565,scanner,Connectom/st,Prisma/st + FW,0.04396434128284454,0.05093374103307724,0.015067970380187035,0.01667287014424801,True,True,44.44,2999.0,two-sided,0.0,fdr_bh,0.6679332222222222,0.8547318609622956,rish 2,raw,L,Connectom/st vs Prisma/st + FW,Only one,0.81292,0.89654,0.04180813903770442,0.0,True
566,scanner,Connectom/st,Connectom/st + FW,0.04396434128284454,0.05093374103307724,0.013604169711470604,0.015811720862984657,True,True,47.235,2999.0,two-sided,0.0,fdr_bh,0.6870672222222223,0.909616233777537,rish 2,raw,L,Connectom/st vs Connectom/st + FW,Only one,0.86707,0.95216,0.04254376622246303,0.0,True
567,scanner,GE/st + FW,Prisma/st + FW,0.014188109897077084,0.015313060022890568,0.015067970380187035,0.01667287014424801,True,True,-7.533,2999.0,two-sided,6.548846570283875e-14,fdr_bh,0.5008341111111111,0.055008432948083254,rish 2,raw,L,GE/st + FW vs Prisma/st + FW,Both,0.0192,0.09082,0.035811567051916744,7.32169181770868e-14,True
568,scanner,GE/st + FW,Connectom/st + FW,0.014188109897077084,0.015313060022890568,0.013604169711470604,0.015811720862984657,True,True,4.404,2999.0,two-sided,1.0987618302733298e-05,fdr_bh,0.5295982222222222,0.037517725673668886,rish 2,raw,L,GE/st + FW vs Connectom/st + FW,Both,0.00172,0.07331,0.035792274326331114,1.1565914002877156e-05,True
569,scanner,Prisma/st + FW,Connectom/st + FW,0.015067970380187035,0.01667287014424801,0.013604169711470604,0.015811720862984657,True,True,14.192,2999.0,two-sided,2.7077031644888183e-44,fdr_bh,0.5268718888888889,0.09011123485134861,rish 2,raw,L,Prisma/st + FW vs Connectom/st + FW,Both,0.05425,0.12597,0.035858765148651384,3.438353224747706e-44,True
570,scanner,GE/st,Prisma/st,0.060376279056072235,0.059115421026945114,0.0651816576719284,0.06399182975292206,True,True,-11.062,2999.0,two-sided,6.571841487370172e-28,fdr_bh,0.5117615555555556,0.07805834992034263,rish 2,raw,M,GE/st vs Prisma/st,None,0.04222,0.1139,0.03584165007965737,8.0608617903007225e-28,True
571,scanner,GE/st,Connectom/st,0.060376279056072235,0.059115421026945114,0.05721703916788101,0.0581340417265892,True,True,5.987,2999.0,two-sided,2.3897461028184868e-09,fdr_bh,0.5214341111111112,0.053882530235843135,rish 2,raw,M,GE/st vs Connectom/st,None,0.01807,0.08969,0.03580746976415687,2.6030517307553868e-09,True
572,scanner,GE/st,GE/st + FW,0.060376279056072235,0.059115421026945114,0.01868937909603119,0.01836548000574112,True,True,55.885,2999.0,two-sided,0.0,fdr_bh,0.7267474444444444,1.0759216423984503,rish 2,raw,M,GE/st vs GE/st + FW,Only one,1.03096,1.12088,0.04495835760154976,0.0,True
573,scanner,GE/st,Prisma/st + FW,0.060376279056072235,0.059115421026945114,0.02017137035727501,0.019931260496377945,True,True,53.152,2999.0,two-sided,0.0,fdr_bh,0.7195097777777778,1.0171175854576793,rish 2,raw,M,GE/st vs Prisma/st + FW,Only one,0.97304,1.0612,0.04408241454232065,0.0,True
574,scanner,GE/st,Connectom/st + FW,0.060376279056072235,0.059115421026945114,0.01767355017364025,0.017963379621505737,True,True,52.804,2999.0,two-sided,0.0,fdr_bh,0.7397653333333334,1.1078894931035794,rish 2,raw,M,GE/st vs Connectom/st + FW,Only one,1.06243,1.15335,0.04546050689642067,0.0,True
575,scanner,Prisma/st,Connectom/st,0.0651816576719284,0.06399182975292206,0.05721703916788101,0.0581340417265892,True,True,17.207,2999.0,two-sided,2.355157637944684e-63,fdr_bh,0.5321823333333333,0.1304166421515154,rish 2,raw,M,Prisma/st vs Connectom/st,None,0.09448,0.16635,0.03593335784848459,3.083115453309405e-63,True
576,scanner,Prisma/st,GE/st + FW,0.0651816576719284,0.06399182975292206,0.01868937909603119,0.01836548000574112,True,True,53.616,2999.0,two-sided,0.0,fdr_bh,0.7229381111111111,1.1288969381711325,rish 2,raw,M,Prisma/st vs GE/st + FW,Only one,1.08311,1.17468,0.04578306182886749,0.0,True
577,scanner,Prisma/st,Prisma/st + FW,0.0651816576719284,0.06399182975292206,0.02017137035727501,0.019931260496377945,True,True,55.797,2999.0,two-sided,0.0,fdr_bh,0.7178297777777778,1.07252153159513,rish 2,raw,M,Prisma/st vs Prisma/st + FW,Only one,1.02761,1.11743,0.04490846840486995,0.0,True
578,scanner,Prisma/st,Connectom/st + FW,0.0651816576719284,0.06399182975292206,0.01767355017364025,0.017963379621505737,True,True,54.082,2999.0,two-sided,0.0,fdr_bh,0.7355768888888888,1.1592227683120664,rish 2,raw,M,Prisma/st vs Connectom/st + FW,Only one,1.11295,1.20549,0.04626723168793356,0.0,True
579,scanner,Connectom/st,GE/st + FW,0.05721703916788101,0.0581340417265892,0.01868937909603119,0.01836548000574112,True,True,49.064,2999.0,two-sided,0.0,fdr_bh,0.6992004444444444,1.0071392339633356,rish 2,raw,M,Connectom/st vs GE/st + FW,Only one,0.96321,1.05107,0.04393076603666435,0.0,True
580,scanner,Connectom/st,Prisma/st + FW,0.05721703916788101,0.0581340417265892,0.02017137035727501,0.019931260496377945,True,True,49.871,2999.0,two-sided,0.0,fdr_bh,0.6934461111111111,0.9489757233312629,rish 2,raw,M,Connectom/st vs Prisma/st + FW,Only one,0.90588,0.99207,0.04309427666873711,0.0,True
581,scanner,Connectom/st,Connectom/st + FW,0.05721703916788101,0.0581340417265892,0.01767355017364025,0.017963379621505737,True,True,53.776,2999.0,two-sided,0.0,fdr_bh,0.713174,1.0391560999207654,rish 2,raw,M,Connectom/st vs Connectom/st + FW,Only one,0.99475,1.08356,0.04440390007923467,0.0,True
582,scanner,GE/st + FW,Prisma/st + FW,0.01868937909603119,0.01836548000574112,0.02017137035727501,0.019931260496377945,True,True,-10.448,2999.0,two-sided,4.007211909090646e-25,fdr_bh,0.5111671111111111,0.07738508967727345,rish 2,raw,M,GE/st + FW vs Prisma/st + FW,Both,0.04155,0.11322,0.03583491032272655,4.840927138498767e-25,True
583,scanner,GE/st + FW,Connectom/st + FW,0.01868937909603119,0.01836548000574112,0.01767355017364025,0.017963379621505737,True,True,5.985,2999.0,two-sided,2.421114233016683e-09,fdr_bh,0.5217062222222222,0.055917582347172555,rish 2,raw,M,GE/st + FW vs Connectom/st + FW,Both,0.02011,0.09173,0.03581241765282745,2.6332360238247917e-09,True
584,scanner,Prisma/st + FW,Connectom/st + FW,0.02017137035727501,0.019931260496377945,0.01767355017364025,0.017963379621505737,True,True,16.646,2999.0,two-sided,1.4046002790676704e-59,fdr_bh,0.5319666666666667,0.13181332254812705,rish 2,raw,M,Prisma/st + FW vs Connectom/st + FW,Both,0.09587,0.16775,0.035936677451872956,1.8254732868749505e-59,True
585,scanner,GE/st,Prisma/st,0.06316284835338593,0.06767027825117111,0.06597612798213959,0.06862790137529373,True,True,-4.998,2999.0,two-sided,6.123919916706216e-07,fdr_bh,0.5069022222222223,0.04127608812659347,rish 2,raw,N,GE/st vs Prisma/st,None,0.00548,0.07708,0.03580391187340653,6.512883810972637e-07,True
586,scanner,GE/st,Connectom/st,0.06316284835338593,0.06767027825117111,0.061611440032720566,0.06668415665626526,True,True,2.592,2999.0,two-sided,0.009579086554066056,fdr_bh,0.5149518888888889,0.023091373752155933,rish 2,raw,N,GE/st vs Connectom/st,None,-0.0127,0.05888,0.03578862624784407,0.0098810061875753,True
587,scanner,GE/st,GE/st + FW,0.06316284835338593,0.06767027825117111,0.01956716924905777,0.02101426012814045,True,True,51.049,2999.0,two-sided,0.0,fdr_bh,0.7252576666666667,0.9830400949760651,rish 2,raw,N,GE/st vs GE/st + FW,Only one,0.93946,1.02662,0.04357990502393494,0.0,True
588,scanner,GE/st,Prisma/st + FW,0.06316284835338593,0.06767027825117111,0.02043749950826168,0.02132027968764305,True,True,47.182,2999.0,two-sided,0.0,fdr_bh,0.71981,0.9601019144446196,rish 2,raw,N,GE/st vs Prisma/st + FW,Only one,0.91685,1.00335,0.0432480855553804,0.0,True
589,scanner,GE/st,Connectom/st + FW,0.06316284835338593,0.06767027825117111,0.019038910046219826,0.02077507972717285,True,True,47.892,2999.0,two-sided,0.0,fdr_bh,0.7342171111111111,0.9976424679971765,rish 2,raw,N,GE/st vs Connectom/st + FW,Only one,0.95385,1.04143,0.04378753200282359,0.0,True
590,scanner,Prisma/st,Connectom/st,0.06597612798213959,0.06862790137529373,0.061611440032720566,0.06668415665626526,True,True,9.114,2999.0,two-sided,1.4200905256726873e-19,fdr_bh,0.5210124444444444,0.06450485585010175,rish 2,raw,N,Prisma/st vs Connectom/st,None,0.02868,0.10033,0.03582514414989825,1.6706947360855145e-19,True
591,scanner,Prisma/st,GE/st + FW,0.06597612798213959,0.06862790137529373,0.01956716924905777,0.02101426012814045,True,True,50.173,2999.0,two-sided,0.0,fdr_bh,0.7246476666666667,1.0352975792406,rish 2,raw,N,Prisma/st vs GE/st + FW,Only one,0.99095,1.07965,0.044352420759399935,0.0,True
592,scanner,Prisma/st,Prisma/st + FW,0.06597612798213959,0.06862790137529373,0.02043749950826168,0.02132027968764305,True,True,52.588,2999.0,two-sided,0.0,fdr_bh,0.7199858888888889,1.0124258150330576,rish 2,raw,N,Prisma/st vs Prisma/st + FW,Only one,0.96842,1.05643,0.04400418496694236,0.0,True
593,scanner,Prisma/st,Connectom/st + FW,0.06597612798213959,0.06862790137529373,0.019038910046219826,0.02077507972717285,True,True,51.288,2999.0,two-sided,0.0,fdr_bh,0.7337228888888889,1.0498833454176109,rish 2,raw,N,Prisma/st vs Connectom/st + FW,Only one,1.00532,1.09445,0.044566654582389065,0.0,True
594,scanner,Connectom/st,GE/st + FW,0.061611440032720566,0.06668415665626526,0.01956716924905777,0.02101426012814045,True,True,46.789,2999.0,two-sided,0.0,fdr_bh,0.7009436666666666,0.9587177445739488,rish 2,raw,N,Connectom/st vs GE/st + FW,Only one,0.91549,1.00195,0.043232255426051136,0.0,True
595,scanner,Connectom/st,Prisma/st + FW,0.061611440032720566,0.06668415665626526,0.02043749950826168,0.02132027968764305,True,True,47.158,2999.0,two-sided,0.0,fdr_bh,0.6967946666666667,0.93560719620923,rish 2,raw,N,Connectom/st vs Prisma/st + FW,Only one,0.8927,0.97851,0.04290280379076994,0.0,True
596,scanner,Connectom/st,Connectom/st + FW,0.061611440032720566,0.06668415665626526,0.019038910046219826,0.02077507972717285,True,True,50.655,2999.0,two-sided,0.0,fdr_bh,0.711311,0.9734182470952721,rish 2,raw,N,Connectom/st vs Connectom/st + FW,Only one,0.92998,1.01686,0.04344175290472796,0.0,True
597,scanner,GE/st + FW,Prisma/st + FW,0.01956716924905777,0.02101426012814045,0.02043749950826168,0.02132027968764305,True,True,-4.791,2999.0,two-sided,1.73906213996844e-06,fdr_bh,0.5068557777777778,0.0411116462364577,rish 2,raw,N,GE/st + FW vs Prisma/st + FW,Both,0.00531,0.07691,0.035798353763542304,1.84135991290776e-06,True
598,scanner,GE/st + FW,Connectom/st + FW,0.01956716924905777,0.02101426012814045,0.019038910046219826,0.02077507972717285,True,True,2.77,2999.0,two-sided,0.005639024989512612,fdr_bh,0.5160134444444444,0.02527893411881125,rish 2,raw,N,GE/st + FW vs Connectom/st + FW,Both,-0.01051,0.06107,0.03579106588118875,0.005833474127082012,True
599,scanner,Prisma/st + FW,Connectom/st + FW,0.02043749950826168,0.02132027968764305,0.019038910046219826,0.02077507972717285,True,True,8.892,2999.0,two-sided,1.010943796863919e-18,fdr_bh,0.5220251111111112,0.06644039661939095,rish 2,raw,N,Prisma/st + FW vs Connectom/st + FW,Both,0.03062,0.10226,0.03581960338060905,1.1739992479710028e-18,True
600,scanner,GE/st,Prisma/st,0.053838178515434265,0.049270741641521454,0.06494125723838806,0.056908320635557175,True,True,-22.725,2999.0,two-sided,1.2806820709136874e-105,fdr_bh,0.5489116666666667,0.20911284056122967,rish 2,aic,H,GE/st vs Prisma/st,None,0.17294,0.24529,0.03617715943877034,1.739794511429915e-105,True
601,scanner,GE/st,Connectom/st,0.053838178515434265,0.049270741641521454,0.061595071107149124,0.05719427019357681,True,True,-19.61,2999.0,two-sided,1.1545060182351162e-80,fdr_bh,0.5266117777777778,0.14569906502687713,rish 2,aic,H,GE/st vs Connectom/st,None,0.10973,0.18167,0.03597093497312287,1.5336611312348407e-80,True
602,scanner,GE/st,GE/st + FW,0.053838178515434265,0.049270741641521454,0.01633368991315365,0.014987089671194553,True,True,59.769,2999.0,two-sided,0.0,fdr_bh,0.7542392222222222,1.1671667420319287,rish 2,aic,H,GE/st vs GE/st + FW,Only one,1.12077,1.21356,0.046393257968071255,0.0,True
603,scanner,GE/st,Prisma/st + FW,0.053838178515434265,0.049270741641521454,0.01967334933578968,0.017417579889297485,True,True,53.553,2999.0,two-sided,0.0,fdr_bh,0.72472,1.0244838802067133,rish 2,aic,H,GE/st vs Prisma/st + FW,Only one,0.9803,1.06867,0.04418611979328668,0.0,True
604,scanner,GE/st,Connectom/st + FW,0.053838178515434265,0.049270741641521454,0.018704820424318314,0.017496520653367043,True,True,56.947,2999.0,two-sided,0.0,fdr_bh,0.7347766666666666,1.0522810377905394,rish 2,aic,H,GE/st vs Connectom/st + FW,Only one,1.00768,1.09688,0.04459896220946069,0.0,True
605,scanner,Prisma/st,Connectom/st,0.06494125723838806,0.056908320635557175,0.061595071107149124,0.05719427019357681,True,True,7.585,2999.0,two-sided,4.407513282291812e-14,fdr_bh,0.5202574444444444,0.05864503576356568,rish 2,aic,H,Prisma/st vs Connectom/st,None,0.02283,0.09446,0.03581496423643432,4.9430055502338073e-14,True
606,scanner,Prisma/st,GE/st + FW,0.06494125723838806,0.056908320635557175,0.01633368991315365,0.014987089671194553,True,True,60.181,2999.0,two-sided,0.0,fdr_bh,0.7739908888888889,1.3520059239944102,rish 2,aic,H,Prisma/st vs GE/st + FW,Only one,1.3025,1.40151,0.049504076005589814,0.0,True
607,scanner,Prisma/st,Prisma/st + FW,0.06494125723838806,0.056908320635557175,0.01967334933578968,0.017417579889297485,True,True,62.614,2999.0,two-sided,0.0,fdr_bh,0.7511255555555556,1.2179405318898175,rish 2,aic,H,Prisma/st vs Prisma/st + FW,Only one,1.17072,1.26517,0.04722946811018236,0.0,True
608,scanner,Prisma/st,Connectom/st + FW,0.06494125723838806,0.056908320635557175,0.018704820424318314,0.017496520653367043,True,True,60.705,2999.0,two-sided,0.0,fdr_bh,0.7592657777777778,1.2426789765858328,rish 2,aic,H,Prisma/st vs Connectom/st + FW,Only one,1.19504,1.29031,0.04763102341416725,0.0,True
609,scanner,Connectom/st,GE/st + FW,0.061595071107149124,0.05719427019357681,0.01633368991315365,0.014987089671194553,True,True,56.821,2999.0,two-sided,0.0,fdr_bh,0.7590604444444444,1.2539448946385474,rish 2,aic,H,Connectom/st vs GE/st + FW,Only one,1.20612,1.30177,0.04782510536145268,0.0,True
610,scanner,Connectom/st,Prisma/st + FW,0.061595071107149124,0.05719427019357681,0.01967334933578968,0.017417579889297485,True,True,54.735,2999.0,two-sided,0.0,fdr_bh,0.7337172222222222,1.1235877911361354,rish 2,aic,H,Connectom/st vs Prisma/st + FW,Only one,1.07788,1.16929,0.04570220886386456,0.0,True
611,scanner,Connectom/st,Connectom/st + FW,0.061595071107149124,0.05719427019357681,0.018704820424318314,0.017496520653367043,True,True,59.039,2999.0,two-sided,0.0,fdr_bh,0.7427193333333333,1.1483312385790614,rish 2,aic,H,Connectom/st vs Connectom/st + FW,Only one,1.10224,1.19443,0.046098761420938716,0.0,True
612,scanner,GE/st + FW,Prisma/st + FW,0.01633368991315365,0.014987089671194553,0.01967334933578968,0.017417579889297485,True,True,-22.119,2999.0,two-sided,1.493264515918478e-100,fdr_bh,0.5469807777777778,0.20609661770719478,rish 2,aic,H,GE/st + FW vs Prisma/st + FW,Both,0.16993,0.24226,0.03616338229280522,2.020959495228015e-100,True
613,scanner,GE/st + FW,Connectom/st + FW,0.01633368991315365,0.014987089671194553,0.018704820424318314,0.017496520653367043,True,True,-19.167,2999.0,two-sided,2.455199122570936e-77,fdr_bh,0.5258824444444444,0.14597131549265993,rish 2,aic,H,GE/st + FW vs Connectom/st + FW,Both,0.11,0.18195,0.03597868450734007,3.2555126487128435e-77,True
614,scanner,Prisma/st + FW,Connectom/st + FW,0.01967334933578968,0.017417579889297485,0.018704820424318314,0.017496520653367043,True,True,7.038,2999.0,two-sided,2.399110757435681e-12,fdr_bh,0.5190507777777777,0.05547373906546291,rish 2,aic,H,Prisma/st + FW vs Connectom/st + FW,Both,0.01966,0.09129,0.03581626093453709,2.6493247628124087e-12,True
615,scanner,GE/st,Prisma/st,0.04173434153199196,0.04600207880139351,0.044948309659957886,0.050754960626363754,True,True,-10.697,2999.0,two-sided,3.118297569998544e-26,fdr_bh,0.5027288888888889,0.0664255536355575,rish 2,aic,L,GE/st vs Prisma/st,None,0.0306,0.10225,0.0358244463644425,3.792524071619851e-26,True
616,scanner,GE/st,Connectom/st,0.04173434153199196,0.04600207880139351,0.0419592410326004,0.04926436021924019,True,True,-0.644,2999.0,two-sided,0.5197732769819785,fdr_bh,0.5166994444444445,0.004720816117373576,rish 2,aic,L,GE/st vs Connectom/st,None,-0.03106,0.0405,0.03577918388262642,0.5234080551426916,False
617,scanner,GE/st,GE/st + FW,0.04173434153199196,0.04600207880139351,0.012636709958314896,0.013994409702718258,True,True,49.677,2999.0,two-sided,0.0,fdr_bh,0.7037153333333334,0.969856267965688,rish 2,aic,L,GE/st vs GE/st + FW,Only one,0.92647,1.01325,0.04339373203431196,0.0,True
618,scanner,GE/st,Prisma/st + FW,0.04173434153199196,0.04600207880139351,0.013641130179166794,0.015492470003664494,True,True,48.391,2999.0,two-sided,0.0,fdr_bh,0.700078,0.9135669397957961,rish 2,aic,L,GE/st vs Prisma/st + FW,Only one,0.87097,0.95617,0.0426030602042039,0.0,True
619,scanner,GE/st,Connectom/st + FW,0.04173434153199196,0.04600207880139351,0.012756779789924622,0.015039299614727497,True,True,48.488,2999.0,two-sided,0.0,fdr_bh,0.712937,0.9493211275822079,rish 2,aic,L,GE/st vs Connectom/st + FW,Only one,0.90622,0.99242,0.04309887241779209,0.0,True
620,scanner,Prisma/st,Connectom/st,0.044948309659957886,0.050754960626363754,0.0419592410326004,0.04926436021924019,True,True,11.963,2999.0,two-sided,2.9899509203460953e-32,fdr_bh,0.5182468888888889,0.05976250834859731,rish 2,aic,L,Prisma/st vs Connectom/st,None,0.02395,0.09558,0.03581749165140269,3.7116632114641184e-32,True
621,scanner,Prisma/st,GE/st + FW,0.044948309659957886,0.050754960626363754,0.012636709958314896,0.013994409702718258,True,True,46.834,2999.0,two-sided,0.0,fdr_bh,0.6946231111111111,0.9979266351593354,rish 2,aic,L,Prisma/st vs GE/st + FW,Only one,0.95413,1.04172,0.04379336484066454,0.0,True
622,scanner,Prisma/st,Prisma/st + FW,0.044948309659957886,0.050754960626363754,0.013641130179166794,0.015492470003664494,True,True,48.532,2999.0,two-sided,0.0,fdr_bh,0.6927315555555555,0.9450409326950515,rish 2,aic,L,Prisma/st vs Prisma/st + FW,Only one,0.902,0.98808,0.04303906730494844,0.0,True
623,scanner,Prisma/st,Connectom/st + FW,0.044948309659957886,0.050754960626363754,0.012756779789924622,0.015039299614727497,True,True,48.242,2999.0,two-sided,0.0,fdr_bh,0.7045958888888889,0.9784290751731572,rish 2,aic,L,Prisma/st vs Connectom/st + FW,Only one,0.93492,1.02194,0.04351092482684282,0.0,True
624,scanner,Connectom/st,GE/st + FW,0.0419592410326004,0.04926436021924019,0.012636709958314896,0.013994409702718258,True,True,43.696,2999.0,two-sided,3e-323,fdr_bh,0.6757614444444444,0.9269499948970716,rish 2,aic,L,Connectom/st vs GE/st + FW,Only one,0.88416,0.96974,0.04279000510292841,4.4e-323,True
625,scanner,Connectom/st,Prisma/st + FW,0.0419592410326004,0.04926436021924019,0.013641130179166794,0.015492470003664494,True,True,44.793,2999.0,two-sided,0.0,fdr_bh,0.6742757777777778,0.874488891770424,rish 2,aic,L,Connectom/st vs Prisma/st + FW,Only one,0.83242,0.91656,0.04207110822957605,0.0,True
626,scanner,Connectom/st,Connectom/st + FW,0.0419592410326004,0.04926436021924019,0.012756779789924622,0.015039299614727497,True,True,46.647,2999.0,two-sided,0.0,fdr_bh,0.6869375555555556,0.9081537921511963,rish 2,aic,L,Connectom/st vs Connectom/st + FW,Only one,0.86563,0.95068,0.04252620784880368,0.0,True
627,scanner,GE/st + FW,Prisma/st + FW,0.012636709958314896,0.013994409702718258,0.013641130179166794,0.015492470003664494,True,True,-10.606,2999.0,two-sided,7.944968198558651e-26,fdr_bh,0.5026786666666667,0.06811805822419863,rish 2,aic,L,GE/st + FW vs Prisma/st + FW,Both,0.03229,0.10394,0.03582194177580138,9.646504389480993e-26,True
628,scanner,GE/st + FW,Connectom/st + FW,0.012636709958314896,0.013994409702718258,0.012756779789924622,0.015039299614727497,True,True,-1.113,2999.0,two-sided,0.2658397585780445,fdr_bh,0.5163028888888889,0.008269642565770398,rish 2,aic,L,GE/st + FW vs Connectom/st + FW,Both,-0.02751,0.04405,0.0357803574342296,0.26996421181409314,False
629,scanner,Prisma/st + FW,Connectom/st + FW,0.013641130179166794,0.015492470003664494,0.012756779789924622,0.015039299614727497,True,True,11.062,2999.0,two-sided,6.5891587264002585e-28,fdr_bh,0.5178035555555556,0.057922963154297444,rish 2,aic,L,Prisma/st + FW vs Connectom/st + FW,Both,0.02211,0.09374,0.03581703684570256,8.068357624163582e-28,True
630,scanner,GE/st,Prisma/st,0.05573070049285889,0.05562644824385643,0.05983423814177513,0.05970792844891548,True,True,-11.729,2999.0,two-sided,4.287625713501296e-31,fdr_bh,0.5104835555555556,0.07115013505537496,rish 2,aic,M,GE/st vs Prisma/st,None,0.03532,0.10698,0.03582986494462505,5.313408801585083e-31,True
631,scanner,GE/st,Connectom/st,0.05573070049285889,0.05562644824385643,0.05503673851490021,0.0565776601433754,True,True,1.532,2999.0,two-sided,0.1256129831123574,fdr_bh,0.509513,0.012367956637796537,rish 2,aic,M,GE/st vs Connectom/st,None,-0.02342,0.04815,0.03578204336220346,0.12828559977432247,False
632,scanner,GE/st,GE/st + FW,0.05573070049285889,0.05562644824385643,0.0168585404753685,0.016862720251083374,True,True,54.802,2999.0,two-sided,0.0,fdr_bh,0.7240162222222222,1.0723615197762917,rish 2,aic,M,GE/st vs GE/st + FW,Only one,1.02745,1.11727,0.0449084802237083,0.0,True
633,scanner,GE/st,Prisma/st + FW,0.05573070049285889,0.05562644824385643,0.018116429448127747,0.018198110163211823,True,True,52.902,2999.0,two-sided,0.0,fdr_bh,0.7179177777777778,1.0188901623267828,rish 2,aic,M,GE/st vs Prisma/st + FW,Only one,0.97479,1.06299,0.044099837673217346,0.0,True
634,scanner,GE/st,Connectom/st + FW,0.05573070049285889,0.05562644824385643,0.016715729609131813,0.017180679365992546,True,True,52.256,2999.0,two-sided,0.0,fdr_bh,0.7290488888888889,1.0716006765338262,rish 2,aic,M,GE/st vs Connectom/st + FW,Only one,1.0267,1.1165,0.04489932346617387,0.0,True
635,scanner,Prisma/st,Connectom/st,0.05983423814177513,0.05970792844891548,0.05503673851490021,0.0565776601433754,True,True,12.864,2999.0,two-sided,6.6672316257482444e-37,fdr_bh,0.51929,0.08250199373310423,rish 2,aic,M,Prisma/st vs Connectom/st,None,0.04666,0.11835,0.03584800626689577,8.377673247013502e-37,True
636,scanner,Prisma/st,GE/st + FW,0.05983423814177513,0.05970792844891548,0.0168585404753685,0.016862720251083374,True,True,53.396,2999.0,two-sided,0.0,fdr_bh,0.7200266666666667,1.1223706866554402,rish 2,aic,M,Prisma/st vs GE/st + FW,Only one,1.07669,1.16805,0.04567931334455988,0.0,True
637,scanner,Prisma/st,Prisma/st + FW,0.05983423814177513,0.05970792844891548,0.018116429448127747,0.018198110163211823,True,True,54.908,2999.0,two-sided,0.0,fdr_bh,0.7157683333333333,1.0708434682336865,rish 2,aic,M,Prisma/st vs Prisma/st + FW,Only one,1.02596,1.11573,0.04488653176631363,0.0,True
638,scanner,Prisma/st,Connectom/st + FW,0.05983423814177513,0.05970792844891548,0.016715729609131813,0.017180679365992546,True,True,53.617,2999.0,two-sided,0.0,fdr_bh,0.7252817777777778,1.1214435299163423,rish 2,aic,M,Prisma/st vs Connectom/st + FW,Only one,1.07577,1.16711,0.04566647008365776,0.0,True
639,scanner,Connectom/st,GE/st + FW,0.05503673851490021,0.0565776601433754,0.0168585404753685,0.016862720251083374,True,True,49.797,2999.0,two-sided,0.0,fdr_bh,0.7080966666666667,1.0395760851731595,rish 2,aic,M,Connectom/st vs GE/st + FW,Only one,0.99516,1.08399,0.04441391482684054,0.0,True
640,scanner,Connectom/st,Prisma/st + FW,0.05503673851490021,0.0565776601433754,0.018116429448127747,0.018198110163211823,True,True,50.615,2999.0,two-sided,0.0,fdr_bh,0.7030995555555556,0.9873704315045586,rish 2,aic,M,Connectom/st vs Prisma/st + FW,Only one,0.94373,1.03101,0.04363956849544137,0.0,True
641,scanner,Connectom/st,Connectom/st + FW,0.05503673851490021,0.0565776601433754,0.016715729609131813,0.017180679365992546,True,True,53.17,2999.0,two-sided,0.0,fdr_bh,0.7136792222222222,1.0389664952549158,rish 2,aic,M,Connectom/st vs Connectom/st + FW,Only one,0.99456,1.08337,0.044403504745084144,0.0,True
642,scanner,GE/st + FW,Prisma/st + FW,0.0168585404753685,0.016862720251083374,0.018116429448127747,0.018198110163211823,True,True,-11.35,2999.0,two-sided,2.912905168470611e-29,fdr_bh,0.5100295555555555,0.0717460054440621,rish 2,aic,M,GE/st + FW vs Prisma/st + FW,Both,0.03592,0.10758,0.0358339945559379,3.5912529474295204e-29,True
643,scanner,GE/st + FW,Connectom/st + FW,0.0168585404753685,0.016862720251083374,0.016715729609131813,0.017180679365992546,True,True,1.02,2999.0,two-sided,0.3076596736177476,fdr_bh,0.5086648888888889,0.008388881110614282,rish 2,aic,M,GE/st + FW vs Connectom/st + FW,Both,-0.0274,0.04417,0.03578111888938572,0.31111652388311556,False
644,scanner,Prisma/st + FW,Connectom/st + FW,0.018116429448127747,0.018198110163211823,0.016715729609131813,0.017180679365992546,True,True,11.987,2999.0,two-sided,2.2646903813791172e-32,fdr_bh,0.5180698888888889,0.07917342964525143,rish 2,aic,M,Prisma/st + FW vs Connectom/st + FW,Both,0.04333,0.11501,0.035836570354748576,2.8161952929066744e-32,True
645,scanner,GE/st,Prisma/st,0.05817821994423866,0.06393104046583176,0.06085385009646416,0.06484595686197281,True,True,-5.592,2999.0,two-sided,2.4478453274515746e-08,fdr_bh,0.507573,0.04154921924999972,rish 2,aic,N,GE/st vs Prisma/st,None,0.00575,0.07735,0.03580078075000028,2.642351777758821e-08,True
646,scanner,GE/st,Connectom/st,0.05817821994423866,0.06393104046583176,0.058738261461257935,0.06424857676029205,True,True,-1.062,2999.0,two-sided,0.28815957520051455,fdr_bh,0.5050547777777777,0.008737294278683212,rish 2,aic,N,GE/st vs Connectom/st,None,-0.02705,0.04452,0.03578270572131678,0.2918071647600147,False
647,scanner,GE/st,GE/st + FW,0.05817821994423866,0.06393104046583176,0.017643779516220093,0.01953204907476902,True,True,49.895,2999.0,two-sided,0.0,fdr_bh,0.7229328888888888,0.9711927210681283,rish 2,aic,N,GE/st vs GE/st + FW,Only one,0.92778,1.0146,0.043407278931871685,0.0,True
648,scanner,GE/st,Prisma/st + FW,0.05817821994423866,0.06393104046583176,0.01848527044057846,0.01980322040617466,True,True,46.701,2999.0,two-sided,0.0,fdr_bh,0.7165507777777778,0.9479511432816978,rish 2,aic,N,GE/st vs Prisma/st + FW,Only one,0.90487,0.99103,0.04307885671830214,0.0,True
649,scanner,GE/st,Connectom/st + FW,0.05817821994423866,0.06393104046583176,0.017849940806627274,0.01972205936908722,True,True,46.867,2999.0,two-sided,0.0,fdr_bh,0.7247172222222222,0.9640585610675109,rish 2,aic,N,GE/st vs Connectom/st + FW,Only one,0.92075,1.00737,0.04331143893248923,0.0,True
650,scanner,Prisma/st,Connectom/st,0.06085385009646416,0.06484595686197281,0.058738261461257935,0.06424857676029205,True,True,5.421,2999.0,two-sided,6.39648684190402e-08,fdr_bh,0.5119585555555556,0.032771646965355526,rish 2,aic,N,Prisma/st vs Connectom/st,None,-0.00302,0.06857,0.03579835303464448,6.873836606225215e-08,True
651,scanner,Prisma/st,GE/st + FW,0.06085385009646416,0.06484595686197281,0.017643779516220093,0.01953204907476902,True,True,49.728,2999.0,two-sided,0.0,fdr_bh,0.7256811111111111,1.0240739924933997,rish 2,aic,N,Prisma/st vs GE/st + FW,Only one,0.97989,1.06825,0.04417600750660022,0.0,True
652,scanner,Prisma/st,Prisma/st + FW,0.06085385009646416,0.06484595686197281,0.01848527044057846,0.01980322040617466,True,True,51.406,2999.0,two-sided,0.0,fdr_bh,0.7200243333333334,1.0009142177664088,rish 2,aic,N,Prisma/st vs Prisma/st + FW,Only one,0.95707,1.04475,0.0438357822335913,0.0,True
653,scanner,Prisma/st,Connectom/st + FW,0.06085385009646416,0.06484595686197281,0.017849940806627274,0.01972205936908722,True,True,50.373,2999.0,two-sided,0.0,fdr_bh,0.7276098888888889,1.0168981114299354,rish 2,aic,N,Prisma/st vs Connectom/st + FW,Only one,0.97282,1.06097,0.04407188857006461,0.0,True
654,scanner,Connectom/st,GE/st + FW,0.058738261461257935,0.06424857676029205,0.017643779516220093,0.01953204907476902,True,True,47.432,2999.0,two-sided,0.0,fdr_bh,0.7097947777777778,0.980879379014808,rish 2,aic,N,Connectom/st vs GE/st + FW,Only one,0.93733,1.02443,0.04355062098519191,0.0,True
655,scanner,Connectom/st,Prisma/st + FW,0.058738261461257935,0.06424857676029205,0.01848527044057846,0.01980322040617466,True,True,47.89,2999.0,two-sided,0.0,fdr_bh,0.7043471111111111,0.9576943553293519,rish 2,aic,N,Connectom/st vs Prisma/st + FW,Only one,0.91448,1.00091,0.04321564467064809,0.0,True
656,scanner,Connectom/st,Connectom/st + FW,0.058738261461257935,0.06424857676029205,0.017849940806627274,0.01972205936908722,True,True,50.181,2999.0,two-sided,0.0,fdr_bh,0.7124612222222222,0.9737501895072631,rish 2,aic,N,Connectom/st vs Connectom/st + FW,Only one,0.9303,1.0172,0.043449810492736995,0.0,True
657,scanner,GE/st + FW,Prisma/st + FW,0.017643779516220093,0.01953204907476902,0.01848527044057846,0.01980322040617466,True,True,-5.588,2999.0,two-sided,2.5032270918985e-08,fdr_bh,0.5080155555555556,0.042779843111307225,rish 2,aic,N,GE/st + FW vs Prisma/st + FW,Both,0.00698,0.07858,0.03580015688869277,2.6980890810882034e-08,True
658,scanner,GE/st + FW,Connectom/st + FW,0.017643779516220093,0.01953204907476902,0.017849940806627274,0.01972205936908722,True,True,-1.258,2999.0,two-sided,0.20865572109602412,fdr_bh,0.5049198888888888,0.010502336763940724,rish 2,aic,N,GE/st + FW vs Connectom/st + FW,Both,-0.02528,0.04629,0.035787663236059274,0.21219225874171946,False
659,scanner,Prisma/st + FW,Connectom/st + FW,0.01848527044057846,0.01980322040617466,0.017849940806627274,0.01972205936908722,True,True,5.106,2999.0,two-sided,3.4932588066260206e-07,fdr_bh,0.5123485555555556,0.032143904810464405,rish 2,aic,N,Prisma/st + FW vs Connectom/st + FW,Both,-0.00365,0.06794,0.035796095189535596,3.7261427270677555e-07,True
660,scanner,GE/st,Prisma/st,0.04428466036915779,0.0414297990500927,0.05205436050891876,0.04803622141480446,True,True,-20.636,2999.0,two-sided,1.4163275005801182e-88,fdr_bh,0.5342524444444444,0.1736685581421814,rish 2,cv,H,GE/st vs Prisma/st,None,0.13762,0.20972,0.036051441857818584,1.8954568780997865e-88,True
661,scanner,GE/st,Connectom/st,0.04428466036915779,0.0414297990500927,0.05505261942744255,0.0522691011428833,True,True,-30.683,2999.0,two-sided,4.757312240601554e-180,fdr_bh,0.5440605555555555,0.22981300664897722,rish 2,cv,H,GE/st vs Connectom/st,None,0.19356,0.26607,0.036256993351022754,6.67692946049341e-180,True
662,scanner,GE/st,GE/st + FW,0.04428466036915779,0.0414297990500927,0.014195299707353115,0.013249659910798073,True,True,58.21,2999.0,two-sided,0.0,fdr_bh,0.742571,1.1004352446409966,rish 2,cv,H,GE/st vs GE/st + FW,Only one,1.05509,1.14578,0.0453447553590034,0.0,True
663,scanner,GE/st,Prisma/st + FW,0.04428466036915779,0.0414297990500927,0.01659202016890049,0.015177760273218155,True,True,53.236,2999.0,two-sided,0.0,fdr_bh,0.7179637777777778,0.9782855673287905,rish 2,cv,H,GE/st vs Prisma/st + FW,Only one,0.93477,1.0218,0.04351443267120958,0.0,True
664,scanner,GE/st,Connectom/st + FW,0.04428466036915779,0.0414297990500927,0.016995379701256752,0.016098760068416595,True,True,55.729,2999.0,two-sided,0.0,fdr_bh,0.7144837777777778,0.948602722855693,rish 2,cv,H,GE/st vs Connectom/st + FW,Only one,0.90551,0.99169,0.043087277144306935,0.0,True
665,scanner,Prisma/st,Connectom/st,0.05205436050891876,0.04803622141480446,0.05505261942744255,0.0522691011428833,True,True,-9.179,2999.0,two-sided,7.911433839519579e-20,fdr_bh,0.511413,0.05977539785393642,rish 2,cv,H,Prisma/st vs Connectom/st,None,0.02396,0.09559,0.03581460214606357,9.353419317658615e-20,True
666,scanner,Prisma/st,GE/st + FW,0.05205436050891876,0.04803622141480446,0.014195299707353115,0.013249659910798073,True,True,56.51,2999.0,two-sided,0.0,fdr_bh,0.7500195555555556,1.2353356529602961,rish 2,cv,H,Prisma/st vs GE/st + FW,Only one,1.18782,1.28285,0.04751434703970392,0.0,True
667,scanner,Prisma/st,Prisma/st + FW,0.05205436050891876,0.04803622141480446,0.01659202016890049,0.015177760273218155,True,True,58.778,2999.0,two-sided,0.0,fdr_bh,0.7312357777777778,1.1218370335430932,rish 2,cv,H,Prisma/st vs Prisma/st + FW,Only one,1.07616,1.16751,0.04567296645690688,0.0,True
668,scanner,Prisma/st,Connectom/st + FW,0.05205436050891876,0.04803622141480446,0.016995379701256752,0.016098760068416595,True,True,57.293,2999.0,two-sided,0.0,fdr_bh,0.7279491111111112,1.0931503637164959,rish 2,cv,H,Prisma/st vs Connectom/st + FW,Only one,1.04792,1.13838,0.04522963628350407,0.0,True
669,scanner,Connectom/st,GE/st + FW,0.05505261942744255,0.0522691011428833,0.014195299707353115,0.013249659910798073,True,True,55.581,2999.0,two-sided,0.0,fdr_bh,0.7575003333333333,1.247038820112703,rish 2,cv,H,Connectom/st vs GE/st + FW,Only one,1.19933,1.29475,0.04771117988729712,0.0,True
670,scanner,Connectom/st,Prisma/st + FW,0.05505261942744255,0.0522691011428833,0.01659202016890049,0.015177760273218155,True,True,54.61,2999.0,two-sided,0.0,fdr_bh,0.7377814444444445,1.1403285292843155,rish 2,cv,H,Connectom/st vs Prisma/st + FW,Only one,1.09436,1.1863,0.045971470715684415,0.0,True
671,scanner,Connectom/st,Connectom/st + FW,0.05505261942744255,0.0522691011428833,0.016995379701256752,0.016098760068416595,True,True,57.447,2999.0,two-sided,0.0,fdr_bh,0.7347343333333334,1.113168839851466,rish 2,cv,H,Connectom/st vs Connectom/st + FW,Only one,1.06763,1.15871,0.04554116014853382,0.0,True
672,scanner,GE/st + FW,Prisma/st + FW,0.014195299707353115,0.013249659910798073,0.01659202016890049,0.015177760273218155,True,True,-19.661,2999.0,two-sided,4.788915856963874e-81,fdr_bh,0.5348071111111111,0.16859947250004226,rish 2,cv,H,GE/st + FW vs Prisma/st + FW,Both,0.13256,0.20464,0.03604052749995773,6.373418515737503e-81,True
673,scanner,GE/st + FW,Connectom/st + FW,0.014195299707353115,0.013249659910798073,0.016995379701256752,0.016098760068416595,True,True,-25.373,2999.0,two-sided,7.915371296630813e-129,fdr_bh,0.5356393333333334,0.19079222653578434,rish 2,cv,H,GE/st + FW vs Connectom/st + FW,Both,0.15468,0.2269,0.03610777346421565,1.0814169513423502e-128,True
674,scanner,Prisma/st + FW,Connectom/st + FW,0.01659202016890049,0.015177760273218155,0.016995379701256752,0.016098760068416595,True,True,-3.675,2999.0,two-sided,0.00024208062694071257,fdr_bh,0.5025752222222222,0.025789422063738687,rish 2,cv,H,Prisma/st + FW vs Connectom/st + FW,Both,-0.01,0.06158,0.035790577936261316,0.0002522403059295413,True
675,scanner,GE/st,Prisma/st,0.0315311998128891,0.036553870886564255,0.03617886081337929,0.04283938184380531,True,True,-20.214,2999.0,two-sided,2.768171906070946e-85,fdr_bh,0.5130325555555556,0.1170648663761649,rish 2,cv,L,GE/st vs Prisma/st,None,0.08116,0.15297,0.0359051336238351,3.690895874761262e-85,True
676,scanner,GE/st,Connectom/st,0.0315311998128891,0.036553870886564255,0.03661590814590454,0.043967168778181076,True,True,-18.595,2999.0,two-sided,3.938469417449874e-73,fdr_bh,0.512774,0.1262795407723379,rish 2,cv,L,GE/st vs Connectom/st,None,0.09035,0.16221,0.03593045922766208,5.1840913721460866e-73,True
677,scanner,GE/st,GE/st + FW,0.0315311998128891,0.036553870886564255,0.01032090000808239,0.011904739774763584,True,True,46.914,2999.0,two-sided,0.0,fdr_bh,0.6891064444444445,0.8752888464319467,rish 2,cv,L,GE/st vs GE/st + FW,Only one,0.83321,0.91737,0.04208115356805331,0.0,True
678,scanner,GE/st,Prisma/st + FW,0.0315311998128891,0.036553870886564255,0.011515580117702484,0.013429960235953331,True,True,45.742,2999.0,two-sided,0.0,fdr_bh,0.6794777777777777,0.8007835380894346,rish 2,cv,L,GE/st vs Prisma/st + FW,Only one,0.75966,0.84191,0.04112646191056546,0.0,True
679,scanner,GE/st,Connectom/st + FW,0.0315311998128891,0.036553870886564255,0.01136871986091137,0.013598569668829441,True,True,45.768,2999.0,two-sided,0.0,fdr_bh,0.6840365555555555,0.8039472794395022,rish 2,cv,L,GE/st vs Connectom/st + FW,Only one,0.76279,0.84511,0.041162720560497856,0.0,True
680,scanner,Prisma/st,Connectom/st,0.03617886081337929,0.04283938184380531,0.03661590814590454,0.043967168778181076,True,True,-2.448,2999.0,two-sided,0.014419700214968429,fdr_bh,0.500276,0.010068368461590394,rish 2,cv,L,Prisma/st vs Connectom/st,None,-0.02572,0.04585,0.03578163153840961,0.014847942966831444,True
681,scanner,Prisma/st,GE/st + FW,0.03617886081337929,0.04283938184380531,0.01032090000808239,0.011904739774763584,True,True,44.695,2999.0,two-sided,0.0,fdr_bh,0.6885904444444444,0.9445662180789381,rish 2,cv,L,Prisma/st vs GE/st + FW,Only one,0.90153,0.9876,0.04303378192106189,0.0,True
682,scanner,Prisma/st,Prisma/st + FW,0.03617886081337929,0.04283938184380531,0.011515580117702484,0.013429960235953331,True,True,45.78,2999.0,two-sided,0.0,fdr_bh,0.6813295555555555,0.8765056257604679,rish 2,cv,L,Prisma/st vs Prisma/st + FW,Only one,0.83441,0.91861,0.04210437423953217,0.0,True
683,scanner,Prisma/st,Connectom/st + FW,0.03617886081337929,0.04283938184380531,0.01136871986091137,0.013598569668829441,True,True,45.594,2999.0,two-sided,0.0,fdr_bh,0.6853461111111111,0.8790908082519859,rish 2,cv,L,Prisma/st vs Connectom/st + FW,Only one,0.83696,0.92122,0.042129191748014105,0.0,True
684,scanner,Connectom/st,GE/st + FW,0.03661590814590454,0.043967168778181076,0.01032090000808239,0.011904739774763584,True,True,43.585,2999.0,two-sided,6.7e-322,fdr_bh,0.686572,0.9411427408641605,rish 2,cv,L,Connectom/st vs GE/st + FW,Only one,0.89816,0.98413,0.04298725913583945,1.04e-321,True
685,scanner,Connectom/st,Prisma/st + FW,0.03661590814590454,0.043967168778181076,0.011515580117702484,0.013429960235953331,True,True,44.21,2999.0,two-sided,0.0,fdr_bh,0.6795856666666666,0.8745104414645516,rish 2,cv,L,Connectom/st vs Prisma/st + FW,Only one,0.83244,0.91658,0.04206955853544836,0.0,True
686,scanner,Connectom/st,Connectom/st + FW,0.03661590814590454,0.043967168778181076,0.01136871986091137,0.013598569668829441,True,True,45.42,2999.0,two-sided,0.0,fdr_bh,0.683797,0.87705082021475,rish 2,cv,L,Connectom/st vs Connectom/st + FW,Only one,0.83494,0.91916,0.04210917978524997,0.0,True
687,scanner,GE/st + FW,Prisma/st + FW,0.01032090000808239,0.011904739774763584,0.011515580117702484,0.013429960235953331,True,True,-16.185,2999.0,two-sided,1.5074531259783454e-56,fdr_bh,0.5098605555555555,0.09429949718276773,rish 2,cv,L,GE/st + FW vs Prisma/st + FW,Both,0.05844,0.13016,0.03586050281723227,1.9556148661340697e-56,True
688,scanner,GE/st + FW,Connectom/st + FW,0.01032090000808239,0.011904739774763584,0.01136871986091137,0.013598569668829441,True,True,-12.134,2999.0,two-sided,4.121696248654734e-33,fdr_bh,0.5029842222222223,0.08216056545719495,rish 2,cv,L,GE/st + FW vs Connectom/st + FW,Both,0.04632,0.118,0.03583943454280504,5.139311044115494e-33,True
689,scanner,Prisma/st + FW,Connectom/st + FW,0.011515580117702484,0.013429960235953331,0.01136871986091137,0.013598569668829441,True,True,2.448,2999.0,two-sided,0.014435500106641682,fdr_bh,0.5060931111111111,0.010865695458090088,rish 2,cv,L,Prisma/st + FW vs Connectom/st + FW,Both,-0.02492,0.04665,0.03578430454190991,0.014847942966831444,True
690,scanner,GE/st,Prisma/st,0.0435401014983654,0.04446040093898773,0.04678710177540779,0.048189450055360794,True,True,-12.829,2999.0,two-sided,1.0204438470107221e-36,fdr_bh,0.5088773333333333,0.07008318028077817,rish 2,cv,M,GE/st vs Prisma/st,None,0.03426,0.10591,0.03582681971922183,1.2799992506057837e-36,True
691,scanner,GE/st,Connectom/st,0.0435401014983654,0.04446040093898773,0.049994081258773804,0.052084799855947495,True,True,-17.711,2999.0,two-sided,7.805530186168615e-67,fdr_bh,0.5234058888888888,0.1336819878977117,rish 2,cv,M,GE/st vs Connectom/st,None,0.09774,0.16963,0.03594801210228829,1.0236760899893266e-66,True
692,scanner,GE/st,GE/st + FW,0.0435401014983654,0.04446040093898773,0.014071750454604626,0.014205359853804111,True,True,53.118,2999.0,two-sided,0.0,fdr_bh,0.7133703333333333,1.0044928124145078,rish 2,cv,M,GE/st vs GE/st + FW,Only one,0.9606,1.04838,0.04388718758549226,0.0,True
693,scanner,GE/st,Prisma/st + FW,0.0435401014983654,0.04446040093898773,0.015017040073871613,0.015301220118999481,True,True,51.665,2999.0,two-sided,0.0,fdr_bh,0.7077307777777778,0.9544419880857696,rish 2,cv,M,GE/st vs Prisma/st + FW,Only one,0.91127,0.99761,0.043168011914230364,0.0,True
694,scanner,GE/st,Connectom/st + FW,0.0435401014983654,0.04446040093898773,0.015289570204913616,0.01578463986515999,True,True,50.812,2999.0,two-sided,0.0,fdr_bh,0.704787,0.9377370424370145,rish 2,cv,M,GE/st vs Connectom/st + FW,Only one,0.8948,0.98067,0.04293295756298554,0.0,True
695,scanner,Prisma/st,Connectom/st,0.04678710177540779,0.048189450055360794,0.049994081258773804,0.052084799855947495,True,True,-11.416,2999.0,two-sided,1.4124894738763e-29,fdr_bh,0.5146418888888888,0.06395616947288513,rish 2,cv,M,Prisma/st vs Connectom/st,None,0.02814,0.09978,0.03582383052711487,1.744412386262326e-29,True
696,scanner,Prisma/st,GE/st + FW,0.04678710177540779,0.048189450055360794,0.014071750454604626,0.014205359853804111,True,True,51.273,2999.0,two-sided,0.0,fdr_bh,0.7084262222222222,1.0485251480781186,rish 2,cv,M,Prisma/st vs GE/st + FW,Only one,1.00398,1.09307,0.0445448519218814,0.0,True
697,scanner,Prisma/st,Prisma/st + FW,0.04678710177540779,0.048189450055360794,0.015017040073871613,0.015301220118999481,True,True,52.654,2999.0,two-sided,0.0,fdr_bh,0.7043417777777777,1.000653937108925,rish 2,cv,M,Prisma/st vs Prisma/st + FW,Only one,0.95682,1.04449,0.043836062891075,0.0,True
698,scanner,Prisma/st,Connectom/st + FW,0.04678710177540779,0.048189450055360794,0.015289570204913616,0.01578463986515999,True,True,51.507,2999.0,two-sided,0.0,fdr_bh,0.7013426666666667,0.9845735815739333,rish 2,cv,M,Prisma/st vs Connectom/st + FW,Only one,0.94097,1.02818,0.04360641842606683,0.0,True
699,scanner,Connectom/st,GE/st + FW,0.049994081258773804,0.052084799855947495,0.014071750454604626,0.014205359853804111,True,True,49.895,2999.0,two-sided,0.0,fdr_bh,0.7195403333333333,1.0836553811996374,rish 2,cv,M,Connectom/st vs GE/st + FW,Only one,1.03857,1.12874,0.04508461880036263,0.0,True
700,scanner,Connectom/st,Prisma/st + FW,0.049994081258773804,0.052084799855947495,0.015017040073871613,0.015301220118999481,True,True,50.629,2999.0,two-sided,0.0,fdr_bh,0.7153847777777778,1.0379801867102454,rish 2,cv,M,Connectom/st vs Prisma/st + FW,Only one,0.99359,1.08237,0.044389813289754665,0.0,True
701,scanner,Connectom/st,Connectom/st + FW,0.049994081258773804,0.052084799855947495,0.015289570204913616,0.01578463986515999,True,True,52.224,2999.0,two-sided,0.0,fdr_bh,0.7126281111111111,1.0225567803013775,rish 2,cv,M,Connectom/st vs Connectom/st + FW,Only one,0.9784,1.06671,0.044153219698622514,0.0,True
702,scanner,GE/st + FW,Prisma/st + FW,0.014071750454604626,0.014205359853804111,0.015017040073871613,0.015301220118999481,True,True,-11.138,2999.0,two-sided,2.914006019713269e-28,fdr_bh,0.5081195555555555,0.06406475146929609,rish 2,cv,M,GE/st + FW vs Prisma/st + FW,Both,0.02824,0.09989,0.035825248530703915,3.5803486931630613e-28,True
703,scanner,GE/st + FW,Connectom/st + FW,0.014071750454604626,0.014205359853804111,0.015289570204913616,0.01578463986515999,True,True,-10.834,2999.0,two-sided,7.417541961109656e-27,fdr_bh,0.5111455555555555,0.08120465422698225,rish 2,cv,M,GE/st + FW vs Connectom/st + FW,Both,0.04536,0.11705,0.03584534577301775,9.036599343483845e-27,True
704,scanner,Prisma/st + FW,Connectom/st + FW,0.015017040073871613,0.015301220118999481,0.015289570204913616,0.01578463986515999,True,True,-3.078,2999.0,two-sided,0.002101856696377184,fdr_bh,0.5033666666666666,0.01753195171175368,rish 2,cv,M,Prisma/st + FW vs Connectom/st + FW,Both,-0.01825,0.05332,0.03578804828824632,0.0021806006071924673,True
705,scanner,GE/st,Prisma/st,0.0450926199555397,0.05143383890390396,0.04858577996492386,0.05378704145550728,True,True,-9.897,2999.0,two-sided,9.508447475380043e-23,fdr_bh,0.512737,0.0663884779738002,rish 2,cv,N,GE/st vs Prisma/st,None,0.03057,0.10221,0.0358215220261998,1.1391151717593396e-22,True
706,scanner,GE/st,Connectom/st,0.0450926199555397,0.05143383890390396,0.05125156044960022,0.05723537132143974,True,True,-14.499,2999.0,two-sided,4.3227870347250606e-46,fdr_bh,0.5210421111111111,0.11333797790290401,rish 2,cv,N,GE/st vs Connectom/st,None,0.07744,0.14924,0.035902022097096004,5.508684362835476e-46,True
707,scanner,GE/st,GE/st + FW,0.0450926199555397,0.05143383890390396,0.01470004953444004,0.016655240207910538,True,True,47.645,2999.0,two-sided,0.0,fdr_bh,0.7103483333333334,0.8926178080709862,rish 2,cv,N,GE/st vs GE/st + FW,Only one,0.8503,0.93493,0.04231219192901381,0.0,True
708,scanner,GE/st,Prisma/st + FW,0.0450926199555397,0.05143383890390396,0.015590120106935501,0.017101669684052467,True,True,44.65,2999.0,two-sided,0.0,fdr_bh,0.7017692222222223,0.8608326074375365,rish 2,cv,N,GE/st vs Prisma/st + FW,Only one,0.81894,0.90272,0.04188739256246343,0.0,True
709,scanner,GE/st,Connectom/st + FW,0.0450926199555397,0.05143383890390396,0.016049809753894806,0.01793595962226391,True,True,44.236,2999.0,two-sided,0.0,fdr_bh,0.6996937777777777,0.837228238219179,rish 2,cv,N,GE/st vs Connectom/st + FW,Only one,0.79564,0.87881,0.04158176178082096,0.0,True
710,scanner,Prisma/st,Connectom/st,0.04858577996492386,0.05378704145550728,0.05125156044960022,0.05723537132143974,True,True,-8.652,2999.0,two-sided,8.08517235331725e-18,fdr_bh,0.5088018888888889,0.048016382445957136,rish 2,cv,N,Prisma/st vs Connectom/st,None,0.01221,0.08382,0.03580361755404287,9.344019413143531e-18,True
711,scanner,Prisma/st,GE/st + FW,0.04858577996492386,0.05378704145550728,0.01470004953444004,0.016655240207910538,True,True,47.77,2999.0,two-sided,0.0,fdr_bh,0.7170641111111111,0.9619646133395094,rish 2,cv,N,Prisma/st vs GE/st + FW,Only one,0.91869,1.00524,0.04327538666049047,0.0,True
712,scanner,Prisma/st,Prisma/st + FW,0.04858577996492386,0.05378704145550728,0.015590120106935501,0.017101669684052467,True,True,49.055,2999.0,two-sided,0.0,fdr_bh,0.7093836666666666,0.9307978230630694,rish 2,cv,N,Prisma/st vs Prisma/st + FW,Only one,0.88796,0.97364,0.0428421769369306,0.0,True
713,scanner,Prisma/st,Connectom/st + FW,0.04858577996492386,0.05378704145550728,0.016049809753894806,0.01793595962226391,True,True,47.928,2999.0,two-sided,0.0,fdr_bh,0.7071406666666666,0.9071540628381402,rish 2,cv,N,Prisma/st vs Connectom/st + FW,Only one,0.86464,0.94967,0.04251593716185986,0.0,True
714,scanner,Connectom/st,GE/st + FW,0.05125156044960022,0.05723537132143974,0.01470004953444004,0.016655240207910538,True,True,46.965,2999.0,two-sided,0.0,fdr_bh,0.7172435555555555,0.9892173742714052,rish 2,cv,N,Connectom/st vs GE/st + FW,Only one,0.94555,1.03289,0.04367262572859487,0.0,True
715,scanner,Connectom/st,Prisma/st + FW,0.05125156044960022,0.05723537132143974,0.015590120106935501,0.017101669684052467,True,True,47.203,2999.0,two-sided,0.0,fdr_bh,0.7100227777777778,0.9593326755749116,rish 2,cv,N,Connectom/st vs Prisma/st + FW,Only one,0.91609,1.00257,0.04323732442508832,0.0,True
716,scanner,Connectom/st,Connectom/st + FW,0.05125156044960022,0.05723537132143974,0.016049809753894806,0.01793595962226391,True,True,48.884,2999.0,two-sided,0.0,fdr_bh,0.7083978888888889,0.9364568312151839,rish 2,cv,N,Connectom/st vs Connectom/st + FW,Only one,0.89354,0.97937,0.0429131687848161,0.0,True
717,scanner,GE/st + FW,Prisma/st + FW,0.01470004953444004,0.016655240207910538,0.015590120106935501,0.017101669684052467,True,True,-7.403,2999.0,two-sided,1.716963552503671e-13,fdr_bh,0.5105064444444445,0.052727706162816225,rish 2,cv,N,GE/st + FW vs Prisma/st + FW,Both,0.01692,0.08854,0.03581229383718377,1.9077372805596345e-13,True
718,scanner,GE/st + FW,Connectom/st + FW,0.01470004953444004,0.016655240207910538,0.016049809753894806,0.01793595962226391,True,True,-9.89,2999.0,two-sided,1.0209515702155331e-22,fdr_bh,0.5120903333333333,0.07803060162918152,rish 2,cv,N,GE/st + FW vs Connectom/st + FW,Both,0.04219,0.11387,0.03583939837081848,1.2210716454405048e-22,True
719,scanner,Prisma/st + FW,Connectom/st + FW,0.015590120106935501,0.017101669684052467,0.016049809753894806,0.01793595962226391,True,True,-4.417,2999.0,two-sided,1.0352575773047623e-05,fdr_bh,0.5021814444444445,0.026236014831989323,rish 2,cv,N,Prisma/st + FW vs Connectom/st + FW,Both,-0.00955,0.06203,0.035793985168010675,1.091340345035767e-05,True

